EvalResearchBench: Can AI Agents Build Their Own Feedback for Recursive Self-Improvement?

Recursive self-improvement (RSI) relies on evaluation feedback to assess progress and guide further research, yet repeatedly running complex benchmarks is costly and slows iteration. Human experts reduce this cost by selecting benchmark subsets or designing compact suites. We ask whether AI agents can automate this design process and introduce EvalResearchBench (ERB), a benchmark for autonomous evaluation research. Given target materials, development references, candidate APIs, and fixed time and API budgets, an agent called the researcher selects or synthesizes tasks, implements graders, and revises them in pilot tests before freezing an executable evaluator for coding, co-work, and reasoning. We study 9 researchers and 13 candidate models and compare each frozen evaluator with 14 target benchmarks on score concordance and pairwise agreement. The best evaluators order about 75\% of candidate pairs as the targets do, below the 91\% ceiling set by disagreements among the targets. No researcher leads on every metric, and the best evaluator on development targets is not the best on sealed targets hidden from the researcher. A human-designed sample of public tasks remains a strong baseline, and the evaluator with the lowest recorded execution cost attains the highest pairwise agreement. Agents repair tasks and graders through pilot feedback, yet their evaluators can still truncate answers, exhaust the evaluation budget, or let a few questions dominate a domain score.

==> scripts/adjust_figure3_scatter.py <==
"""Cosmetic post-processing for the six-panel target-vs-measurement figure.

The original plot is a raster artifact without its data-generation script.  This
small, deterministic edit adds the normalized ideal-reference diagonal y=x,
removes only the two colored dots from the combined legend, and replaces the
legacy Pearson-r annotations with the two reported metrics (calibration slope
and PA). The coordinate map is recorded in image pixels so the committed PNG is
reproducible.
"""
from pathlib import Path
from PIL import Image, ImageDraw, ImageFont

ROOT = Path(__file__).resolve().parents[1]
path = ROOT / "figures" / "figure3_family_scatter.png"
im = Image.open(path).convert("RGB")
draw = ImageDraw.Draw(im)

# Plot interiors: x data=0 and x data=1 are inset from the black spines by
# approximately 28 px; y data=0/1 use the corresponding 22 px inset.
panels = [
    (189, 875, 650, 217), (987, 1687, 650, 217), (1785, 2471, 650, 217),
    (189, 875, 1313, 880), (987, 1687, 1313, 880), (1785, 2471, 1313, 880),
]
# Light dashed ideal-reference line.  It is intentionally distinct from the
# solid ordinary-least-squares lines already present in the figure.
for x0, x1, y0, y1 in panels:
    total = ((x1 - x0) ** 2 + (y1 - y0) ** 2) ** 0.5
    on, off = 14, 10
    n = int(total // (on + off)) + 1
    for i in range(n):
        a = (i * (on + off)) / total
        b = min((i * (on + off) + on) / total, 1.0)
        draw.line(
            [(x0 + (x1 - x0) * a, y0 + (y1 - y0) * a),
             (x0 + (x1 - x0) * b, y0 + (y1 - y0) * b)],
            fill=(155, 155, 155), width=2,
        )

# Remove only the two colored dots in the combined legend at the top of the
# raster (K3 at (1115,60), Astra at (1318,60)).  All data points remain.
for cx, cy in [(1115, 60), (1318, 60)]:
    draw.ellipse((cx - 11, cy - 11, cx + 11, cy + 11), fill=(255, 255, 255))

# Replace legacy Pearson-r labels with the two final metrics.
try:
    font = ImageFont.truetype("/usr/share/fonts/truetype/dejavu/DejaVuSans.ttf", 26)
except OSError:
    font = ImageFont.load_default()
for x0, x1, y0, y1 in panels:
    top = y1
    draw.rectangle((x0 + 12, top - 18, x0 + 330, top + 112), fill=(255, 255, 255))
    draw.text((x0 + 25, top + 5), "K3  beta0 / PA", fill=(39, 88, 115), font=font)
    draw.text((x0 + 25, top + 48), "Astra  beta0 / PA", fill=(151, 52, 62), font=font)

im.save(path, optimize=True)


==> scripts/analyze_matched_panel.py <==
"""Fixed-reference, matched-candidate analysis of stored aggregate scores.

No fitting, target selection, model calls, or changes to published main metrics.
Bootstrap weights resample whole candidate identities jointly for all methods
and targets. These ranges are conditional on this fixed target panel and one
artifact per researcher; they do not estimate research-episode variability.
"""
from pathlib import Path
import hashlib,json
import numpy as np
ROOT=Path(__file__).resolve().parents[1]
SOURCE=ROOT/'assets/matched-panel-input.json'
d=json.loads(SOURCE.read_text());names=d['methods'];ids=d['candidates'];targets=list(d['targets']);domains=['coding','co-work','reasoning']
N=len(ids);R=10000;SEED=20260925
rng=np.random.default_rng(SEED)
weights=rng.multinomial(N,np.ones(N)/N,size=R).astype(float)
weights=np.vstack([np.ones((1,N)),weights])
values={};details={};degenerate={}
for t in targets:
 row=d['targets'][t];w=weights[:,[ids.index(m) for m in row['models']]];total=w.sum(axis=1)
 assert np.all(total>0), 'empty target intersection in a bootstrap draw'
 w=w/total[:,None];y=np.array(row['reference']);my=w@y;vy=w@(y*y)-my*my
 pairs=[(i,j) for i in range(len(y)) for j in range(i+1,len(y)) if y[i]!=y[j]]
 i,j=np.array(pairs).T;pw=w[:,i]*w[:,j];pden=pw.sum(axis=1)
 degenerate[t]=int(np.count_nonzero(pden[1:]==0))
 values[t]={};details[t]={'domain':row['domain'],'split':row['split'],'n':len(y),'methods':{}}
 for n in names:
  x=np.array(row['scores'][n]);mx=w@x;vx=np.maximum(0,w@(x*x)-mx*mx);cov=w@(x*y)-mx*my
  den=vx+vy+(mx-my)**2;score=np.divide(200*cov,den,out=np.full(R+1,np.nan),where=den>1e-14)
  pairvalue=np.where(x[i]==x[j],.5,((x[i]-x[j])*(y[i]-y[j])>0).astype(float))
  pa=np.divide(100*(pw@pairvalue),pden,out=np.full(R+1,np.nan),where=pden>0)
  # Exact per-target CCC = correlation × concordance bias correction.
  sx=float(np.std(x));sy=float(np.std(y));rho=float(np.corrcoef(x,y)[0,1]) if sx>1e-14 else 0.
  cb=float(2*sx*sy/(sx*sx+sy*sy+(x.mean()-y.mean())**2))
  assert abs(score[0]-100*rho*cb)<1e-8
  values[t][n]={'score':score,'pa':pa}
  details[t]['methods'][n]={'score':float(score[0]),'pa':float(pa[0]),'correlation':rho,'calibration_factor':cb,'measured_mean':float(x.mean()),'reference_mean':float(y.mean()),'measured_sd':sx,'reference_sd':sy}

def interval(arr):
 arr=np.asarray(arr);valid=arr[np.isfinite(arr)]
 return {'p2_5':float(np.quantile(valid,.025)),'p97_5':float(np.quantile(valid,.975)),'sd':float(np.std(valid)),'valid_draws':len(valid)}
summary={};valid=np.ones(R+1,dtype=bool)
for t in targets:
 for n in names:
  valid &= np.isfinite(values[t][n]['score']) & np.isfinite(values[t][n]['pa'])
assert valid[0]
# A shared valid-draw mask preserves paired comparisons and equal target weights.
for n in names:
 summary[n]={}
 for domain in domains+['overall']:
  sel=[t for t in targets if domain=='overall' or d['targets'][t]['domain']==domain]
  summary[n][domain]={}
  for metric in ['score','pa']:
   mat=np.array([values[t][n][metric] for t in sel]);cur=mat.mean(axis=0)
   baseline=np.array([values[t]['Random120'][metric] for t in sel]).mean(axis=0)
   summary[n][domain][metric]={'estimate':float(cur[0]),'candidate_resampling':interval(cur[1:][valid[1:]]),'difference_from_random120':float(cur[0]-baseline[0]),'paired_difference_range':interval((cur-baseline)[1:][valid[1:]])}
  summary[n][domain]['mean_target_correlation']=float(np.mean([details[t]['methods'][n]['correlation'] for t in sel]))
  summary[n][domain]['mean_calibration_factor']=float(np.mean([details[t]['methods'][n]['calibration_factor'] for t in sel]))
 summary[n]['domain_equal']={m:float(np.mean([summary[n][dd][m]['estimate'] for dd in domains])) for m in ['score','pa']}
base=json.loads((ROOT/'assets/random120-score-audit.json').read_text())
for n,key in [('Random120','summary'),('Astra','matched_astra_summary')]:
 for domain in domains+['overall']:
  ref=base[key]['overall'][domain]
  assert abs(summary[n][domain]['score']['estimate']-ref['score'])<1e-8
  assert abs(summary[n][domain]['pa']['estimate']-ref['pa_percent'])<1e-8
out={'analysis':'matched_panel_candidate_resampling_and_CCC_decomposition','panel':d['panel'],'candidate_count':N,'target_count':len(targets),'replicates':R,'seed':SEED,'valid_paired_draws':int(valid[1:].sum()),'degenerate_PA_draws_by_target':degenerate,'resampling_unit':'candidate identity, jointly across all target/method arrays','range_interpretation':'central 95% candidate-resampling range conditional on fixed target panel and frozen artifacts; not research-episode uncertainty','CCC_identity':'Score/100 = correlation × calibration_factor for each target; factor = 2*sx*sy/(sx^2+sy^2+(mx-my)^2); macro-averages must not be multiplied','primary_main_table_changed':False,'summary':summary,'details':details,'source_sha256':hashlib.sha256(SOURCE.read_bytes()).hexdigest(),'script_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),'new_model_calls':0,'job_id':None}
(ROOT/'assets/matched-panel-analysis.json').write_text(json.dumps(out,indent=2)+'\n')
for n in names:
 r=summary[n]['overall'];print(n, 'Score',round(r['score']['estimate'],2),'PA',round(r['pa']['estimate'],2),'delta',round(r['score']['difference_from_random120'],2),[round(r['score']['paired_difference_range'][k],2) for k in ['p2_5','p97_5']])
print('Valid paired draws',out['valid_paired_draws'])
print('DECOMPOSITION')
for dom in domains:
 print(dom,[(n,round(summary[n][dom]['mean_target_correlation'],3),round(summary[n][dom]['mean_calibration_factor'],3)) for n in names])


==> scripts/audit_astra_truncation.py <==
"""Sensitivity of Astra's frozen scores to output-cap terminations.

This reads the original suite and item results from a local assessment archive.
It does not make model calls or change the primary scoring rule. Only aggregate
results are written; raw prompts and responses stay outside the paper source.
"""

from argparse import ArgumentParser
from pathlib import Path
import hashlib
import json
import statistics as st


DOMAINS = ("coding", "co-work", "reasoning")


def ccc(x, y):
    mx, my = st.mean(x), st.mean(y)
    vx = st.mean((v - mx) ** 2 for v in x)
    vy = st.mean((v - my) ** 2 for v in y)
    cov = st.mean((a - mx) * (b - my) for a, b in zip(x, y))
    return 2 * cov / (vx + vy + (mx - my) ** 2)


def pa(x, y):
    pairs = [(i, j) for i in range(len(x)) for j in range(i + 1, len(x))
             if y[i] != y[j]]
    return st.mean(.5 if x[i] == x[j] else
                   float((x[i] - x[j]) * (y[i] - y[j]) > 0)
                   for i, j in pairs)


def summarize(scores, refs):
    targets = {}
    for name, ref in refs.items():
        models = [m for m in ref["models"] if m in scores]
        if len(models) < 6:
            continue
        y = [ref["y"][ref["models"].index(m)] for m in models]
        x = [scores[m][ref["domain"]] for m in models]
        if any(v is None for v in x):
            continue
        targets[name] = {"domain": ref["domain"], "split": ref["split"],
                         "n": len(models), "score": 100 * ccc(x, y),
                         "pa_percent": 100 * pa(x, y)}
    groups = {}
    for split in ("development", "sealed", "overall"):
        groups[split] = {}
        for domain in (*DOMAINS, "avg"):
            rows = [v for v in targets.values()
                    if (split == "overall" or v["split"] == split)
                    and (domain == "avg" or v["domain"] == domain)]
            groups[split][domain] = {
                "targets": len(rows),
                "score": st.mean(v["score"] for v in rows),
                "pa_percent": st.mean(v["pa_percent"] for v in rows),
            }
    return {"groups": groups, "targets": targets}


def main():
    parser = ArgumentParser()
    parser.add_argument("--suite", required=True, type=Path)
    parser.add_argument("--results", required=True, type=Path)
    parser.add_argument("--references", required=True, type=Path)
    parser.add_argument("--panel", required=True, type=Path)
    parser.add_argument("--out", required=True, type=Path)
    args = parser.parse_args()
    suite = json.loads(args.suite.read_text())
    results = json.loads(args.results.read_text())
    refs = json.loads(args.references.read_text())["references"]
    panel = json.loads(args.panel.read_text())
    candidates = panel["candidate_ids"]
    rows = {r["model"]: r for r in results}
    assert len(candidates) == 12 and all(m in rows for m in candidates)

    weights = {d: suite["domain_aggregations"][d]["weights"] for d in DOMAINS}
    baseline, without_cap, coverage = {}, {}, {}
    terminations = {d: 0 for d in DOMAINS}
    for model in candidates:
        row = rows[model]
        assert row["status"] == "ok"
        items = {item["id"]: item for item in row["result"]["items"]}
        baseline[model], without_cap[model], coverage[model] = {}, {}, {}
        for domain in DOMAINS:
            total_weight = sum(weights[domain].values())
            measured = sum(weights[domain][i] * items[i]["score"]
                           for i in weights[domain]) / total_weight
            expected = panel["researchers"]["Astra"]["full_domain_scores"][model][domain]
            assert abs(measured - expected) < 1e-10
            keep = [i for i in weights[domain]
                    if items[i]["finish_reason"] != "max_tokens"]
            assert keep
            kept_weight = sum(weights[domain][i] for i in keep)
            baseline[model][domain] = measured
            without_cap[model][domain] = sum(
                weights[domain][i] * items[i]["score"] for i in keep
            ) / kept_weight
            coverage[model][domain] = kept_weight / total_weight
            terminations[domain] += len(weights[domain]) - len(keep)

    original = summarize(baseline, refs)
    sensitivity = summarize(without_cap, refs)
    assert len(original["targets"]) == len(sensitivity["targets"]) == 14
    assert abs(original["groups"]["overall"]["avg"]["score"] - 21.346946850945773) < 1e-8
    out = {
        "status": "retrospective_fixed_response_sensitivity",
        "rule": "Exclude max_tokens-finished items from each candidate's completed-item weighted mean; retain all other completed grades.",
        "main_protocol_unchanged": True,
        "candidate_count": len(candidates),
        "target_count": len(refs),
        "termination_counts": terminations,
        "weight_coverage": {
            d: {"minimum": min(coverage[m][d] for m in candidates),
                "mean": st.mean(coverage[m][d] for m in candidates),
                "maximum": max(coverage[m][d] for m in candidates)}
            for d in DOMAINS
        },
        "original": original,
        "max_tokens_as_incomplete": sensitivity,
        "source_sha256": {k: hashlib.sha256(p.read_bytes()).hexdigest()
                          for k, p in (("suite", args.suite), ("results", args.results),
                                       ("references", args.references), ("panel", args.panel))},
        "new_model_calls": 0,
    }
    args.out.write_text(json.dumps(out, indent=2) + "\n")
    for label, result in (("original", original), ("cap-excluded", sensitivity)):
        print(label, result["groups"]["overall"]["avg"])
        print("co-work", result["groups"]["overall"]["co-work"])
    print("weight coverage", out["weight_coverage"])


if __name__ == "__main__":
    main()


==> scripts/audit_ccc_frozen_components.py <==
"""Recompute frozen component and question-subset analyses using raw CCC.

Reads saved responses and reference scores only. No model calls or refitting.
The twelve-candidate panel and original 1,000 subset draws are unchanged.
"""
from pathlib import Path
import hashlib
import json

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
ART = Path("/nfs/hpc/share/zhanyaol/self-evaluation-artifacts")
NAMES = ("Astra", "GLM5.3", "K3")
DOMAINS = ("coding", "co-work", "reasoning")
STAGES = ("10", "30", "60", "90", "full")
COLORS = {"Astra": "#986344", "GLM5.3": "#477B77", "K3": "#7F6B9B"}
PATHS = {
    "subsample": ART / "question-subsampling-20260922/audit.json",
    "draws": ART / "question-subsampling-20260922/draws.npz",
    "components": ART / "behavior-components-20260922/components.json",
    "origin": ART / "pa-s-origin-20260921/audit.json",
    "partial": ART / "partial-score-leaderboard-20260921/analysis.json",
    "random": ROOT / "assets/ccc-robustness.json",
}


def read(name):
    return json.loads(PATHS[name].read_text())


def stats(values):
    return {"mean": float(np.mean(values)), "sd": float(np.std(values, ddof=1)),
            "low": float(np.quantile(values, .025)),
            "high": float(np.quantile(values, .975))}


def target_ccc(scores, refs, candidates):
    """Return draw x target CCC, using population moments and frozen scales."""
    if scores.ndim == 2:
        scores = scores[None, :, :]
    values = []
    for ref in refs.values():
        names = [m for m in ref["models"] if m in candidates]
        ix = [candidates.index(m) for m in names]
        y = np.array([ref["y"][ref["models"].index(m)] for m in names])
        x = scores[:, ix, DOMAINS.index(ref["domain"])]
        mx = x.mean(axis=1)
        my = y.mean()
        vx = ((x - mx[:, None]) ** 2).mean(axis=1)
        vy = ((y - my) ** 2).mean()
        cov = ((x - mx[:, None]) * (y - my)).mean(axis=1)
        assert len(names) >= 6 and vy > 0
        values.append(2 * cov / (vx + vy + (mx - my) ** 2))
    return np.column_stack(values)


def target_pa(scores, refs, candidates):
    if scores.ndim == 2:
        scores = scores[None, :, :]
    values = []
    for ref in refs.values():
        names = [m for m in ref["models"] if m in candidates]
        ix = [candidates.index(m) for m in names]
        y = np.array([ref["y"][ref["models"].index(m)] for m in names])
        x = scores[:, ix, DOMAINS.index(ref["domain"])]
        i, j = np.triu_indices(len(names), 1)
        keep = y[i] != y[j]
        dx = (x[:, i] - x[:, j])[:, keep]
        dy = (y[i] - y[j])[keep]
        values.append(np.where(np.abs(dx) <= 1e-12, .5, dx * dy > 0).mean(axis=1))
    return np.column_stack(values)


def scope_indices(refs, domain):
    return [i for i, row in enumerate(refs.values())
            if domain == "overall" or row["domain"] == domain]


def subset_audit(subsample, refs, candidates):
    npz = np.load(PATHS["draws"])
    out = {}
    for name in NAMES:
        scores = npz[name + "_domain_scores"]
        assert scores.shape == (1000, 5, 12, 3)
        full = np.array([[subsample["researchers"][name]["full_domain_scores"][m][d]
                          for d in DOMAINS] for m in candidates])
        assert np.allclose(scores[:, -1], full, atol=1e-12, rtol=0)
        ccc = np.stack([target_ccc(scores[:, k], refs, candidates)
                        for k in range(len(STAGES))], axis=1)
        pa = npz[name][:, :, :, 1]
        assert np.allclose(pa[:, -1], target_pa(full, refs, candidates), atol=1e-12)
        out[name] = {}
        for domain in ("overall", *DOMAINS):
            ti = scope_indices(refs, domain)
            out[name][domain] = {}
            for metric, data in (("CCC", ccc), ("PA", pa)):
                vals = data[:, :, ti].mean(axis=2)
                endpoint = vals[:, -1]
                out[name][domain][metric] = [
                    dict(stage=stage, **stats(vals[:, k]),
                         within_point_01=float(np.mean(np.abs(vals[:, k] - endpoint) <= .01)))
                    for k, stage in enumerate(STAGES)]
        assert np.allclose(out[name]["overall"]["CCC"][-1]["sd"], 0, atol=1e-12)
    return out


def component_audit(subsample, old, original, refs, candidates):
    groups = read("components")["groups"]
    out = []
    for ni, name in enumerate(NAMES):
        manifest = json.loads(Path(old["sources"][name]["suite"]).read_text())
        weights = {d: manifest["domain_aggregations"][d]["weights"] for d in DOMAINS}
        ids = {d: sorted(weights[d]) for d in DOMAINS}
        matrix = {d: np.array([[old["coverage"][name][m][d]["items"][i]["score"]
                                for i in ids[d]] for m in candidates]) for d in DOMAINS}
        wvec = {d: np.array([weights[d][i] for i in ids[d]]) for d in DOMAINS}
        full = np.column_stack([matrix[d] @ wvec[d] / wvec[d].sum() for d in DOMAINS])
        check = np.array([[subsample["researchers"][name]["full_domain_scores"][m][d]
                           for d in DOMAINS] for m in candidates])
        assert np.allclose(full, check, atol=1e-12)
        full_ccc = target_ccc(full, refs, candidates)[0]
        for gi, group in enumerate(g for g in groups if g["researcher"] == name):
            domain = group["domain"]
            di = DOMAINS.index(domain)
            keep = [j for j, item in enumerate(ids[domain]) if item not in group["items"]]
            assert len(ids[domain]) - len(keep) == group["n"] and keep
            without = full.copy()
            without[:, di] = matrix[domain][:, keep] @ wvec[domain][keep] / wvec[domain][keep].sum()
            removed_ccc = target_ccc(without, refs, candidates)[0]
            random_scores = np.repeat(full[None], 1000, axis=0)
            rng = np.random.default_rng(np.random.SeedSequence([20260922, 3701, ni, gi]))
            for rep in range(1000):
                sample = rng.choice(len(ids[domain]), size=len(keep), replace=False)
                random_scores[rep, :, di] = (matrix[domain][:, sample] @ wvec[domain][sample]
                                              / wvec[domain][sample].sum())
            random_ccc = target_ccc(random_scores, refs, candidates)
            effects = {}
            for scope in ("domain", "overall"):
                ti = scope_indices(refs, domain if scope == "domain" else "overall")
                base = float(full_ccc[ti].mean())
                value = float(removed_ccc[ti].mean())
                random_penalty = base - random_ccc[:, ti].mean(axis=1)
                effects[scope] = dict(full=base, without=value, penalty=base-value,
                                      random_penalty=stats(random_penalty))
            old_group = next(g for g in groups if g["researcher"] == name
                             and g["group"] == group["group"])
            out.append(dict(researcher=name, group=group["group"], domain=domain,
                            n=group["n"], ccc=effects,
                            pa={s: old_group["effects"][s]["PA"]
                                for s in ("domain", "overall")}))
    assert len(out) == 26
    return out


def plot_components(groups, filename, selected=None):
    if selected:
        rows = [next(r for r in groups if (r["researcher"], r["group"]) == (n, g))
                for n, g, _ in selected]
        labels = [f"{n} · {label} ({r['n']})"
                  for (n, _, label), r in zip(selected, rows)]
        size = (8.3, 3.2)
    else:
        rows = groups
        labels = [f"{r['researcher']} · {r['group'].replace('_', ' ')} ({r['n']})" for r in rows]
        size = (9.2, 10.8)
    plt.rcParams.update({"font.family": "DejaVu Sans", "pdf.fonttype": 42})
    fig, axes = plt.subplots(1, 2, figsize=size, sharey=True)
    y = np.arange(len(rows))[::-1]
    for ax, metric in zip(axes, ("CCC", "PA")):
        all_values = []
        for pos, row in zip(y, rows):
            info = row["ccc"]["domain"] if metric == "CCC" else row["pa"]["domain"]
            rnd = info["random_penalty"]
            low, high, mean, val = [100 * rnd[k] for k in ("low", "high", "mean")] + [100 * info["penalty"]]
            all_values.extend((low, high, val))
            ax.axhspan(pos-.42, pos+.42, color="#F7F4EF" if pos % 2 == 0 else "white", zorder=-2)
            ax.plot([low, high], [pos, pos], lw=2.5, color="#D1CAC0", solid_capstyle="round")
            ax.plot(mean, pos, marker="|", markersize=7, color="#786C5B")
            ax.scatter(val, pos, marker="D", s=20 if selected else 13,
                       color=COLORS[row["researcher"]], zorder=4)
            if selected:
                ax.annotate(f"{val:+.2f}", (val, pos), xytext=(4, 3),
                            textcoords="offset points", fontsize=7)
        ax.axvline(0, color="#82776B", lw=.8, ls="--")
        ax.set_title("Score" if metric == "CCC" else "PA", fontweight="bold")
        ax.grid(axis="x", color="#E9E4DE")
        ax.set_xlim(min(all_values)-max(2, .12*np.ptp(all_values)),
                    max(all_values)+max(3, .18*np.ptp(all_values)))
        ax.set_axisbelow(True)
    axes[0].set_yticks(y, labels, fontsize=7 if selected else 5.9)
    axes[0].set_ylim(-.65, len(rows)-.35)
    axes[1].tick_params(axis="y", left=False)
    fig.text(.54, .012, "Full − without component (Score points; PA percentage points); gray: matched random deletion central 95%",
             ha="center", fontsize=7.5)
    fig.tight_layout(rect=(0, .025, 1, 1))
    fig.savefig(ROOT / "figures" / filename, bbox_inches="tight")
    plt.close(fig)


def plot_subsets(subsets, domains, filename):
    ncols = len(domains)
    fig, axes = plt.subplots(2, ncols, figsize=(5.8*ncols, 6.5), squeeze=False)
    for col, domain in enumerate(domains):
        for row, metric in enumerate(("CCC", "PA")):
            ax = axes[row, col]
            for name in NAMES:
                values = subsets[name][domain][metric]
                scale = 100
                mean = [scale*v["mean"] for v in values]
                low = [scale*v["low"] for v in values]
                high = [scale*v["high"] for v in values]
                ax.plot(range(5), mean, marker="o", label=name, color=COLORS[name])
                ax.fill_between(range(5), low, high, color=COLORS[name], alpha=.14)
            ax.set_xticks(range(5), ["10", "30", "60", "90", "Full"])
            ax.set_title(f"{domain.title()} · {'Score' if metric == 'CCC' else 'PA'}")
            ax.set_ylabel("Score" if metric == "CCC" else "PA (%)")
            ax.grid(axis="y", color="#E9E4DE")
            ax.legend(frameon=False, fontsize=8)
    fig.tight_layout()
    fig.savefig(ROOT / "figures" / filename, bbox_inches="tight")
    plt.close(fig)


def main():
    subsample, old, original = (read(k) for k in ("subsample", "partial", "origin"))
    candidates = subsample["candidate_ids"]
    refs = original["details"]["Astra"]
    assert len(candidates) == 12 and len(refs) == 14
    subset = subset_audit(subsample, refs, candidates)
    components = component_audit(subsample, old, original, refs, candidates)
    out = dict(method="Frozen raw domain scores versus fixed target references; population CCC; target-equal mean",
               candidates=candidates, targets=list(refs), stages=STAGES,
               subsets=subset, components=components,
               source_sha256={str(p): hashlib.sha256(p.read_bytes()).hexdigest() for p in PATHS.values()},
               script_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
               new_model_calls=0)
    (ROOT / "assets/ccc-frozen-component-subsets.json").write_text(json.dumps(out, indent=2)+"\n")
    selected = [("K3", "hard_implementation", "Hard coding"),
                ("Astra", "codebase_tracing", "Repository tracing"),
                ("Astra", "gdp_data", "Spreadsheet tasks"),
                ("Astra", "arxiv_math", "ArXiv math"),
                ("GLM5.3", "arxiv_math", "ArXiv math"),
                ("K3", "arxiv_math", "ArXiv math"),
                ("Astra", "constructed_math", "Constructed math")]
    plot_components(components, "research-components-selected.pdf", selected)
    plot_components(components, "research-components-all.pdf")
    plot_subsets(subset, ["overall"], "question-count-curves.pdf")
    plot_subsets(subset, DOMAINS, "question-count-domains.pdf")
    print("Full CCC x100:", {n: round(100*subset[n]["overall"]["CCC"][-1]["mean"], 4) for n in NAMES})
    print("CCC SD x100 10/90:", {n: [round(100*subset[n]["overall"]["CCC"][i]["sd"], 4) for i in (0, 3)] for n in NAMES})
    print("Selected CCC effects x100:", {(n,g): round(100*next(r for r in components if r["researcher"]==n and r["group"]==g)["ccc"]["domain"]["penalty"], 3) for n,g,_ in selected})


if __name__ == "__main__":
    main()


==> scripts/audit_ccc_robustness.py <==
"""Offline CCC sensitivity and the already measured random-30 matched baseline.

The target bootstrap is descriptive: targets and candidates are not independent
samples from a population of model checkpoints. No model calls are made.
"""
from pathlib import Path
import hashlib
import json
import statistics as st

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
ARTIFACTS = Path('/nfs/hpc/share/zhanyaol/self-evaluation-artifacts')
PATHS = {
    'ccc': ROOT / 'assets/ccc-audit.json',
    'pa': ROOT / 'assets/pa-mse-audit.json',
    'original': ARTIFACTS / 'pa-s-origin-20260921/audit.json',
    'random': ARTIFACTS / 'astra-ablation-20260921/metrics-snapshot-20260921/audit.json',
    'grok': ARTIFACTS / 'grok47-expanded-20260921/codex-completion-20260922/combined-audit.json',
    'fable5': ARTIFACTS / 'fable-collaborator-20260922/imputation-sensitivity-20260922/audit.json',
    'opus5': ROOT / 'assets/opus5-assessment-audit.json',
}
data = {key: json.loads(path.read_text()) for key, path in PATHS.items()}
details = data['ccc']['details']
names = [name for name in details if name != 'Constant50']
targets = list(details['Astra'])
assert len(targets) == 14
assert all(set(details[name]) == set(targets) for name in names)
matrix = np.array([[details[name][target]['ccc'] for target in targets] for name in names])

# Drop one target at a time, leaving all researcher artifacts on the same panel.
leave_one_out = {}
for target in targets:
    ix = [i for i, value in enumerate(targets) if value != target]
    scores = matrix[:, ix].mean(axis=1) * 100
    order = [names[i] for i in np.argsort(-scores)]
    leave_one_out[target] = {
        'winner': order[0],
        'order': order,
        'scores_x100': {name: float(scores[names.index(name)]) for name in order},
    }

# Preserve the original domain mix when resampling targets. This does not
# account for repeated candidates or correlation among benchmark families.
groups = {
    domain: np.array([i for i, target in enumerate(targets)
                      if details['Astra'][target]['domain'] == domain])
    for domain in ('coding', 'co-work', 'reasoning')
}
rng = np.random.default_rng(20260923)
replicates = 100000
sample = np.concatenate(
    [rng.choice(indices, size=(replicates, len(indices)), replace=True)
     for indices in groups.values()], axis=1
)
draws = matrix[:, sample].mean(axis=2) * 100
winners = np.argmax(draws, axis=0)

def interval(values):
    return [float(v) for v in np.quantile(values, [.025, .975])]

def paired(metric, a, b):
    if metric == 'ccc':
        arr = matrix[names.index(a)] - matrix[names.index(b)]
    else:
        rows = data['pa']['main']
        arr = np.array([rows[a]['details'][target]['pa']
                        - rows[b]['details'][target]['pa'] for target in targets])
    values = arr[sample].mean(axis=1) * 100
    return {'difference': float(arr.mean() * 100),
            'target_stratified_95_percent_interval': interval(values),
            'resample_fraction_positive': float(np.mean(values > 0))}

robustness = {
    'leave_one_target_out': leave_one_out,
    'winner_counts': {name: sum(row['winner'] == name for row in leave_one_out.values())
                      for name in names},
    'target_stratified_bootstrap': {
        'replicates': replicates,
        'seed': 20260923,
        'domain_target_counts': {name: len(indices) for name, indices in groups.items()},
        'winner_fraction': {name: float(np.mean(winners == i)) for i, name in enumerate(names)},
        'paired_differences': {
            'Astra_minus_Grok_CCC_x100': paired('ccc', 'Astra', 'Grok'),
            'Grok_minus_Astra_PA_points': paired('pa', 'Grok', 'Astra'),
            'K3_minus_Astra_PA_points': paired('pa', 'K3', 'Astra'),
        },
    },
}

random = data['random']['experiments']['random-q30']['full_panel_metrics']['targets']
researcher_rows = dict(data['original']['details'])
researcher_rows['Grok'] = data['grok']['observed_domain_metrics']['details']
researcher_rows['Fable5'] = data['fable5']['variants']['1']['details']
researcher_rows['Opus5'] = data['opus5']['points']
assert len(random) == 11

def ccc(x, y):
    mx, my = st.mean(x), st.mean(y)
    vx = st.mean((value - mx) ** 2 for value in x)
    vy = st.mean((value - my) ** 2 for value in y)
    covariance = st.mean((a - mx) * (b - my) for a, b in zip(x, y))
    assert vy > 0
    return 2 * covariance / (vx + vy + (mx - my) ** 2)

matched = {'Random30': {}}
matched.update({name: {} for name in researcher_rows})
for target, row in random.items():
    ids = row['models']
    matched['Random30'][target] = ccc(row['x'], row['y']) * 100
    for name, rows in researcher_rows.items():
        expected = rows[target]
        lookup = {model: i for i, model in enumerate(expected['models'])}
        assert all(expected['y'][lookup[model]] == y for model, y in zip(ids, row['y']))
        matched[name][target] = ccc([expected['x'][lookup[model]] for model in ids], row['y']) * 100
matched_summary = {name: st.mean(values.values()) for name, values in matched.items()}
matched_domains = {
    name: {
        domain: st.mean(value for target, value in values.items()
                        if details['Astra'][target]['domain'] == domain)
        for domain in groups
    }
    for name, values in matched.items()
}
assert abs(matched_summary['Random30'] - 8.443313515052079) < 1e-10
assert abs(matched_summary['Astra'] - 6.876174966241057) < 1e-10

out = {
    'status': 'offline_retrospective_sensitivity',
    'new_model_calls': 0,
    'robustness': robustness,
    'random30_matched_comparison': {
        'targets': list(random),
        'matched_candidate_range': [min(len(row['models']) for row in random.values()),
                                    max(len(row['models']) for row in random.values())],
        'ccc_x100_by_target': matched,
        'ccc_x100_by_domain': matched_domains,
        'overall_ccc_x100': matched_summary,
        'interpretation': '11-target matched panel, not comparable to 14-target main leaderboard; random suite comes from a different budget-60 artifact, not the historical Astra parent.',
    },
    'source_sha256': {str(path): hashlib.sha256(path.read_bytes()).hexdigest()
                      for path in PATHS.values()},
    'script_sha256': hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
}
(ROOT / 'assets/ccc-robustness.json').write_text(json.dumps(out, indent=2) + '\n')
print('LOTO winners:', robustness['winner_counts'])
print('Matched random baseline:', matched_summary)
print('Astra-Grok:', robustness['target_stratified_bootstrap']['paired_differences']['Astra_minus_Grok_CCC_x100'])


==> scripts/audit_collaborator_cost_design.py <==
"""Hash-match the supplied frozen suites and split reported execution charges.

Read-only with respect to the archive and runs. No imported researcher code,
model calls, ledger edits, or changes to existing leaderboard/cost data.
"""
from pathlib import Path
import ast
from collections import Counter
import hashlib
import json
import re

ROOT = Path(__file__).resolve().parents[1]
ARCHIVE = Path('/nfs/stak/users/zhanyaol/OSWorld-private/researcher-trajectories-fable51-fable5-opus5.zip')
BASE = Path('/nfs/hpc/share/zhanyaol/self-evaluation-artifacts/collaborator-trajectories-20260925')
SOURCE = {}


def sha(p):
    h = hashlib.sha256(p.read_bytes()).hexdigest()
    SOURCE[str(p)] = h
    return h


def read(p):
    sha(p)
    return json.loads(p.read_text())


def constants(p):
    sha(p)
    out = {}
    for n in ast.parse(p.read_text()).body:
        if isinstance(n, ast.Assign) and len(n.targets) == 1 and isinstance(n.targets[0], ast.Name):
            try: out[n.targets[0].id] = ast.literal_eval(n.value)
            except (ValueError, TypeError): pass
    return out


def main():
    published = {r['name']: r for r in read(ROOT/'assets/cost-quality.json')['rows']}
    out = {'archive_sha256': sha(ARCHIVE), 'rows': {}, 'new_model_calls': 0, 'job_id': None,
           'evidence_scope': 'Frozen files, research logs/tool outputs and framework accounting summaries; archive does not contain final per-call ledger/response records.',
           'allowance_definition': 'Sum of requested candidate output caps for one full suite; excludes helpers/retries; not observed token usage or a billing bound.',
           'accounting_definition': 'Known evaluation-wallet charges partitioned by candidate versus helper handles; reservations separate. Researcher subscription costs are reported equivalents, not a subscription invoice.'}
    for name, label in [('fable-5-1-002','Fable 5.1'),('fable-5-001','Fable 5'),('opus-5-001','Opus 5')]:
        run = BASE/name
        freeze = read(run/'freeze.json')
        suite = run/'research-checkpoints'/f'{freeze["research_snapshot"]:06d}'
        for file, expected in freeze['files'].items():
            assert sha(suite/file) == expected, (name, file)
        manifest = read(suite/'evaluation.json')
        result = read(run/'result.json')
        rows = [r for r in result['accounting']['by_model'] if r['wallet'] == 'evaluation']
        wallet = next(w for w in result['accounting']['wallets'] if w['name'] == 'evaluation')
        candidate = sum(r['metered_usd'] for r in rows if not r['model'].startswith('helper-'))
        helper = sum(r['metered_usd'] for r in rows if r['model'].startswith('helper-'))
        assert abs(candidate+helper-wallet['charged']) < 1e-8
        assert abs(wallet['charged']-published[label]['evaluation']) < .005
        caps = {}
        if label == 'Fable 5.1':
            c = constants(suite/'run.py')
            for item in manifest['items']:
                caps[item['id']] = c['TOK_'+item['kind'].upper()]
        elif label == 'Fable 5':
            for item in read(suite/'assets/questions.json'):
                caps[item['id']] = item['max_tokens']
        else:
            expected = {'coding':16000, 'co-work':8000, 'reasoning':24000}
            # Read the frozen construction code without executing it. All explicit
            # max_tokens literals in each family must agree with its domain cap.
            for pattern, cap in [('fam_coding_*.py',16000),('fam_cowork*.py',8000),('fam_reasoning.py',24000)]:
                for p in suite.glob(pattern):
                    sha(p)
                    found = re.findall(r'max_tokens\s*=\s*(\d+)', p.read_text())
                    assert found and set(map(int,found)) == {cap}, p
            for item in manifest['items']:
                caps[item['id']] = expected[item['domain']]
        assert set(caps) == {i['id'] for i in manifest['items']}
        trajectory = []
        for path in sorted((run/'research-checkpoints').iterdir()):
            if not path.is_dir(): continue
            e = read(path/'evaluation.json')
            c = constants(path/'run.py')
            trajectory.append({'snapshot':path.name, 'questions':len(e['questions']),
                               'caps':{k:v for k,v in c.items() if k.startswith('TOK_')}})
        trace = run/'researcher-trace-1/attempt-001/claude.stdout'
        sha(trace)
        out['rows'][label] = {
            'run_id':name, 'snapshot':freeze['research_snapshot'], 'hash_matched_files':len(freeze['files']),
            'questions':len(manifest['questions']), 'question_counts':{d:len(s['weights']) for d,s in manifest['domain_aggregations'].items()},
            'output_cap_counts':dict(sorted(Counter(caps.values()).items())), 'output_cap_sum':sum(caps.values()),
            'candidate_known_usd':candidate, 'helper_known_usd':helper, 'evaluation_known_usd':wallet['charged'],
            'helper_fraction':helper/wallet['charged'], 'reserved_unknown_usd':wallet['outstanding'],
            'helper_breakdown':{r['model']:{'cost_usd':r['metered_usd'],'calls':r['calls']} for r in rows if r['model'].startswith('helper-')},
            'researcher_usage':result['researcher_accounting']['usage'],
            'reported_designer_equivalent_usd':result['researcher_accounting']['claude_code_reported_cost_usd'],
            'checkpoints':trajectory}
    grok = Path('/nfs/hpc/share/zhanyaol/self-evaluation-artifacts/grok47-expanded-20260921/runs/r-grok-4.7/acceptance-input/suite')
    e = read(grok/'evaluation.json');g = read(grok/'grader_spec.json');caps = [g['tokens'][i['id']] for i in e['items']]
    out['rows']['Grok 4.7'] = {'questions':len(e['questions']), 'output_cap_sum':sum(caps),
        'output_cap_counts':dict(sorted(Counter(caps).items())), 'candidate_known_usd':published['Grok 4.7']['evaluation'],
        'helper_known_usd':0., 'evaluation_known_usd':published['Grok 4.7']['evaluation'],
        'reserved_unknown_usd':published['Grok 4.7']['unresolved']['evaluation'],
        'accounting_basis':'Existing recorded API charges plus cached-token-aware login estimate; no assessment helper path.'}
    out['sources_sha256'] = SOURCE
    out['script_sha256'] = hashlib.sha256(Path(__file__).read_bytes()).hexdigest()
    (ROOT/'assets/collaborator-cost-design-audit.json').write_text(json.dumps(out,indent=2)+'\n')
    for label,r in out['rows'].items():
        print(label,{k:r[k] for k in ['questions','output_cap_sum','candidate_known_usd','helper_known_usd','evaluation_known_usd']})


if __name__ == '__main__': main()


==> scripts/audit_cost_story.py <==
"""Descriptive cost-quality cross section for the paper story; no API calls.

Different researchers, harnesses, missing charges, and externally reported
costs confound any causal interpretation of spending or elapsed time.
"""
from pathlib import Path
import hashlib
import json

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
paths = {'cost': ROOT / 'assets/cost-quality.json',
         'ccc': ROOT / 'assets/ccc-audit.json'}
cost = json.loads(paths['cost'].read_text())['rows']
ccc = json.loads(paths['ccc'].read_text())['summary']
ids = {'Fable 5.1': 'Fable', 'Opus 5': 'Opus5', 'Fable 5': 'Fable5',
       'Astra': 'Astra', 'Kimi K3': 'K3', 'GLM-5.3': 'GLM5.3',
       'DeepSeek V4 Pro': 'DS Pro', 'Sol': 'Sol', 'Grok 4.7': 'Grok'}
rows = []
for source in cost:
    row = {
        'researcher': source['name'],
        'design_usd_known': source['designer'],
        'development_usd_known': source['development'],
        'build_usd_known': source['designer'] + source['development'],
        'deployment_usd_known': source['evaluation'],
        'total_usd_known': source['total'],
        'unresolved': source['unresolved'],
        'ccc_x100': 100 * ccc[ids[source['name']]]['overall']['avg']['ccc'],
        'pa_percent': source['PA'],
        'external_cost_report': source['external_cost_report'],
        'imputed_score': source['imputed'],
    }
    assert abs(row['build_usd_known'] + row['deployment_usd_known']
               - row['total_usd_known']) < 1e-8
    rows.append(row)

def correlation(a, b):
    x, y = np.array(a), np.array(b)
    assert len(x) >= 3 and len(set(x)) == len(x) and len(set(y)) == len(y)
    pearson = float(np.corrcoef(x, y)[0, 1])
    spearman = float(np.corrcoef(np.argsort(np.argsort(x)),
                                 np.argsort(np.argsort(y)))[0, 1])
    return {'pearson': pearson, 'spearman': spearman}

cohorts = {'non_imputed': [r for r in rows if not r['imputed_score']],
           'internally_metered_non_imputed': [r for r in rows
                                               if not r['imputed_score']
                                               and not r['external_cost_report']]}
associations = {}
for cohort, selected in cohorts.items():
    associations[cohort] = {'n': len(selected), 'correlations': {}}
    for cost_key in ('design_usd_known', 'development_usd_known',
                     'build_usd_known', 'deployment_usd_known', 'total_usd_known'):
        associations[cohort]['correlations'][cost_key] = {
            quality_key: correlation([r[cost_key] for r in selected],
                                     [r[quality_key] for r in selected])
            for quality_key in ('ccc_x100', 'pa_percent')
        }

out = {
    'status': 'observational_cross_section_not_marginal_returns',
    'known_costs_are_not_invoices': True,
    'elapsed_time_comparable_across_rows': False,
    'new_model_calls': 0,
    'rows': rows,
    'associations': associations,
    'source_sha256': {str(path): hashlib.sha256(path.read_bytes()).hexdigest()
                      for path in paths.values()},
    'script_sha256': hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
}
(ROOT / 'assets/cost-story-audit.json').write_text(json.dumps(out, indent=2) + '\n')
for cohort, result in associations.items():
    print(cohort, result['n'],
          result['correlations']['build_usd_known']['ccc_x100'],
          result['correlations']['deployment_usd_known']['ccc_x100'])


==> scripts/audit_grok_weights.py <==
"""Offline frozen-weight counterfactual. Reuse exactly the published score panel.

Completed wrong/empty grades remain. Existing infra exclusions remain identical
between variants. This changes aggregation only; it does not rerun research.
"""
from pathlib import Path
import hashlib
import json
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
ART = Path('/nfs/hpc/share/zhanyaol/self-evaluation-artifacts/grok47-expanded-20260921')
RUN = ART / 'runs/r-grok-4.7'
SOURCES = {}


def read(p):
    SOURCES[str(p)] = hashlib.sha256(p.read_bytes()).hexdigest()
    return json.loads(p.read_text())


def metrics(x, y):
    x, y = np.array(x), np.array(y)
    cov = np.mean((x-x.mean()) * (y-y.mean()))
    score = 200*cov/(x.var()+y.var()+(x.mean()-y.mean())**2)
    i, j = np.triu_indices(len(x), 1)
    keep = y[i] != y[j]
    dx, dy = (x[i]-x[j])[keep], (y[i]-y[j])[keep]
    pa = 100*np.mean(np.where(np.abs(dx) <= 1e-12, .5, dx*dy > 0))
    return {'score': float(score), 'pa': float(pa)}


def main():
    panel = read(ROOT/'assets/matched-panel-input.json')
    suite = read(RUN/'acceptance-input/suite/evaluation.json')
    jobs = read(RUN/'acceptance-jobs/results.json')
    records = {r['model']: r['result']['items'] for r in jobs}
    for model in ['development-01', 'holdout-01', 'holdout-02']:
        records[model] = read(ART/'codex-completion-20260922'/model/'result.json')['items']
    scores = {variant: {} for variant in ['frozen', 'uniform']}
    coverage = {}
    for model in panel['candidates']:
        items = {i['id']: i for i in records[model]}
        coverage[model] = {}
        for variant in scores:
            scores[variant][model] = {}
        for domain, spec in suite['domain_aggregations'].items():
            weights = spec['weights']
            keep = [i for i in weights if items[i].get('execution_status') == 'completed'
                    and items[i].get('score') is not None]
            coverage[model][domain] = {'included': len(keep), 'declared': len(weights)}
            for variant in scores:
                w = np.array([weights[i] if variant == 'frozen' else 1. for i in keep])
                x = np.array([items[i]['score'] for i in keep])
                scores[variant][model][domain] = float(x@w/w.sum())
    targets = {}
    for target, spec in panel['targets'].items():
        domain = spec['domain']
        targets[target] = {'domain': domain, 'split': spec['split'], 'n': len(spec['models'])}
        for variant in scores:
            x = [scores[variant][m][domain] for m in spec['models']]
            if variant == 'frozen':
                assert np.allclose(x, spec['scores']['Grok'], atol=1e-12, rtol=0), target
            targets[target][variant] = metrics(x, spec['reference'])
    # Primary panel matches the existing Random120 comparison. Also report a
    # complete-item sensitivity panel, chosen solely by coverage, not effect.
    complete = [m for m in panel['candidates']
                if all(v['included'] == v['declared'] for v in coverage[m].values())]
    panels = {'published_matched_12': targets}
    panels['complete_item_panel'] = {}
    for target, spec in panel['targets'].items():
        names = [m for m in spec['models'] if m in complete]
        y = [spec['reference'][spec['models'].index(m)] for m in names]
        panels['complete_item_panel'][target] = {'domain': spec['domain'], 'split': spec['split'], 'n': len(names)}
        for variant in scores:
            x = [scores[variant][m][spec['domain']] for m in names]
            panels['complete_item_panel'][target][variant] = metrics(x, y)
    summary = {}
    for name, rows in panels.items():
        summary[name] = {}
        for domain in ['coding', 'co-work', 'reasoning', 'overall']:
            selected = [r for r in rows.values() if domain == 'overall' or r['domain'] == domain]
            summary[name][domain] = {variant: {metric: float(np.mean([r[variant][metric] for r in selected]))
                                              for metric in ['score', 'pa']} for variant in scores}
    published = read(ROOT/'assets/matched-panel-analysis.json')['summary']['Grok']
    for domain in ['coding', 'co-work', 'reasoning', 'overall']:
        for metric in ['score', 'pa']:
            assert abs(summary['published_matched_12'][domain]['frozen'][metric]
                       - published[domain][metric]['estimate']) < 1e-9, (domain, metric)
    result = {'analysis': 'Grok frozen versus uniform item weights', 'new_model_calls': 0,
              'job_id': None, 'main_leaderboard_changed': False,
              'rule': 'Same saved grades, candidates, targets and infra exclusions in both variants; target-equal macro average.',
              'candidates': panel['candidates'], 'complete_candidates': complete,
              'coverage': coverage, 'summary': summary, 'targets': panels,
              'source_sha256': SOURCES,
              'script_sha256': hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
    (ROOT/'assets/grok-weight-counterfactual.json').write_text(json.dumps(result, indent=2)+'\n')
    print(json.dumps(summary, indent=2))


if __name__ == '__main__':
    main()


==> scripts/audit_reference_compatibility.py <==
"""Describe the score-level gap between two coding references on shared candidates."""

from pathlib import Path
import hashlib
import json
import statistics as st


ROOT = Path(__file__).resolve().parents[1]
source = ROOT / "assets/opus5-assessment-input.json"
refs = json.loads(source.read_text())["references"]
left, right = (refs[name] for name in
               ("programbench-vals-strict", "swe-bench-multilingual"))
models = sorted(set(left["models"]) & set(right["models"]))
x = [left["y"][left["models"].index(m)] for m in models]
y = [right["y"][right["models"].index(m)] for m in models]
assert len(models) == 6
root_mean_squared_gap = st.mean((a - b) ** 2 for a, b in zip(x, y)) ** .5
# For each candidate, the midpoint of two references minimizes the sum of
# squared errors to both. The pooled RMSE floor is therefore half their RMS gap.
oracle_common_score = [(a + b) / 2 for a, b in zip(x, y)]
pooled_rmse = (
    st.mean((z - ref) ** 2
            for z, a, b in zip(oracle_common_score, x, y)
            for ref in (a, b))
) ** .5
assert abs(pooled_rmse - root_mean_squared_gap / 2) < 1e-12
out = {
    "analysis": "fixed_reference_scale_compatibility",
    "targets": ["programbench-vals-strict", "swe-bench-multilingual"],
    "shared_candidates": len(models),
    "mean_reference_scores": [st.mean(x), st.mean(y)],
    "mean_absolute_gap": st.mean(abs(a - b) for a, b in zip(x, y)),
    "root_mean_squared_reference_gap": root_mean_squared_gap,
    "minimum_pooled_rmse_for_one_common_score": pooled_rmse,
    "bound_scope": "exact raw-scale two-target floor on six shared candidates; not a CCC upper bound",
    "source_sha256": hashlib.sha256(source.read_bytes()).hexdigest(),
    "new_model_calls": 0,
}
(ROOT / "assets/reference-compatibility.json").write_text(
    json.dumps(out, indent=2) + "\n"
)
print(out)


==> scripts/audit_reference_compatible_subset.py <==
"""Reference-only compatible-target sensitivity for frozen Score/PA audits.

Within each domain, select the largest target clique whose every target pair
shares at least six candidate references and has raw-score RMSE at most 0.25.
Break ties by mean pairwise RMSE, then lexicographically. This target selection
never reads researcher scores. It is an exploratory sensitivity, not a revised
headline panel.
"""

import itertools
import json
import math
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
ASSETS = ROOT / "assets"
references = json.loads((ASSETS / "opus5-assessment-input.json").read_text())["references"]
ccc = json.loads((ASSETS / "ccc-audit.json").read_text())["details"]
pa = json.loads((ASSETS / "pa-mse-audit.json").read_text())["main"]
domains = ("coding", "co-work", "reasoning")


def pair_info(a, b):
    ya = dict(zip(references[a]["models"], references[a]["y"]))
    yb = dict(zip(references[b]["models"], references[b]["y"]))
    shared = set(ya).intersection(yb)
    if not shared:
        return {"shared": 0, "rmse": None}
    return {
        "shared": len(shared),
        "rmse": math.sqrt(sum((ya[m] - yb[m]) ** 2 for m in shared) / len(shared)),
    }


selected = {}
pairwise = {}
for domain in domains:
    names = sorted(k for k, ref in references.items() if ref["domain"] == domain)
    edges = {pair: pair_info(*pair) for pair in itertools.combinations(names, 2)}
    pairwise[domain] = {" | ".join(pair): value for pair, value in edges.items()}
    cliques = []
    for size in range(2, len(names) + 1):
        for group in itertools.combinations(names, size):
            pairs = list(itertools.combinations(group, 2))
            if all(edges[p]["shared"] >= 6 and edges[p]["rmse"] <= 0.25 for p in pairs):
                cliques.append((group, sum(edges[p]["rmse"] for p in pairs) / len(pairs)))
    group, mean_rmse = min(cliques, key=lambda item: (-len(item[0]), item[1], item[0]))
    selected[domain] = {"targets": list(group), "mean_pairwise_rmse": mean_rmse}

targets = [target for domain in domains for target in selected[domain]["targets"]]
researchers = ("Astra", "Grok", "Fable", "Opus5", "K3", "Sol", "GLM5.3", "DS Pro")
results = {}
for researcher in researchers:
    results[researcher] = {
        "score": 100 * sum(ccc[researcher][target]["ccc"] for target in targets) / len(targets),
        "pa": 100 * sum(pa[researcher]["details"][target]["pa"] for target in targets) / len(targets),
    }

output = {
    "rule": "Largest per-domain clique: each pair >=6 shared references and raw-score RMSE <=0.25; ties by mean pair RMSE then target names. Reference-only selection; exploratory sensitivity, not headline panel.",
    "selected": selected,
    "target_count": len(targets),
    "pairwise": pairwise,
    "results": results,
}
(ASSETS / "reference-compatible-subset.json").write_text(json.dumps(output, indent=2) + "\n")
for name, row in sorted(results.items(), key=lambda item: -item[1]["score"]):
    print(f"{name}: Score {row['score']:.2f}, PA {row['pa']:.2f}%")


==> scripts/audit_reference_pa_ceiling.py <==
"""Exact reference-only PA ceiling for one common score per candidate/domain.

Each target has equal weight and each non-tied reference candidate pair has
equal weight within that target. A strict ordering of all candidates can be
encoded by arbitrary distinct domain scores. Subset dynamic programming finds
the best such ordering. Measured ties cannot improve the optimum because their
half-credit is the average of the two orientations.
"""

from functools import lru_cache
import json
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
ASSETS = ROOT / "assets"
references = json.loads((ASSETS / "opus5-assessment-input.json").read_text())["references"]
candidate_ids = sorted({model for row in references.values() for model in row["models"]})
assert len(candidate_ids) == 13
candidate_index = {model: i for i, model in enumerate(candidate_ids)}


def ceiling(domain, split):
    targets = {
        name: row for name, row in references.items()
        if row["domain"] == domain and (split == "overall" or row["split"] == split)
    }
    n = len(candidate_ids)
    correct_weight = [[0.0] * n for _ in range(n)]
    pair_counts = {}
    for name, target in targets.items():
        responses = list(zip(target["models"], target["y"]))
        pairs = [
            (candidate_index[model_a], candidate_index[model_b], score_a - score_b)
            for i, (model_a, score_a) in enumerate(responses)
            for model_b, score_b in responses[i + 1:]
            if score_a != score_b
        ]
        assert pairs, name
        pair_counts[name] = len(pairs)
        pair_weight = 1.0 / (len(targets) * len(pairs))
        for a, b, difference in pairs:
            if difference > 0:
                correct_weight[a][b] += pair_weight
            else:
                correct_weight[b][a] += pair_weight

    @lru_cache(None)
    def optimal(mask):
        if not mask:
            return 0.0, ()
        choices = []
        for last in range(n):
            if not mask & (1 << last):
                continue
            earlier = mask ^ (1 << last)
            value, order = optimal(earlier)
            # Every previously placed candidate is ranked above `last`.
            value += sum(correct_weight[other][last]
                         for other in range(n) if earlier & (1 << other))
            choices.append((value, order + (last,)))
        return max(choices, key=lambda result: result[0])

    maximum, order = optimal((1 << n) - 1)
    ranks = {candidate_ids[index]: rank for rank, index in enumerate(order)}
    realized = 0.0
    for target in targets.values():
        responses = list(zip(target["models"], target["y"]))
        pairs = [(a, b, ya - yb)
                 for i, (a, ya) in enumerate(responses)
                 for b, yb in responses[i + 1:] if ya != yb]
        realized += sum((ranks[a] < ranks[b]) == (difference > 0)
                        for a, b, difference in pairs) / (len(targets) * len(pairs))
    assert abs(realized - maximum) < 1e-12
    independent_pair_upper_bound = sum(
        max(correct_weight[a][b], correct_weight[b][a])
        for a in range(n) for b in range(a + 1, n)
    )
    assert maximum <= independent_pair_upper_bound + 1e-12
    assert maximum <= 1 + 1e-12
    return {
        "targets": list(targets),
        "target_count": len(targets),
        "reference_pair_counts": pair_counts,
        "pa_max": maximum,
        "oracle_order": [candidate_ids[i] for i in order],
        "unconstrained_pair_upper_bound": independent_pair_upper_bound,
    }


results = {
    domain: {split: ceiling(domain, split)
             for split in ("development", "sealed", "overall")}
    for domain in ("coding", "co-work", "reasoning")
}
results["overall"] = {}
for split in ("development", "sealed", "overall"):
    count = sum(results[domain][split]["target_count"]
                for domain in ("coding", "co-work", "reasoning"))
    results["overall"][split] = {
        "target_count": count,
        "pa_max": sum(results[domain][split]["pa_max"]
                      * results[domain][split]["target_count"]
                      for domain in ("coding", "co-work", "reasoning")) / count,
    }

output = {
    "definition": "Exact maximum target-equal PA for one arbitrary strict candidate ordering in each domain on the fixed reference panel; reference ties excluded; no researcher scores used.",
    "candidate_ids": candidate_ids,
    "results": results,
    "new_model_calls": 0,
}
(ASSETS / "reference-pa-ceiling.json").write_text(json.dumps(output, indent=2) + "\n")
for domain, rows in results.items():
    print(domain, *(f"{split}={100 * rows[split]['pa_max']:.2f}%"
                    for split in ("development", "sealed", "overall")))


==> scripts/audit_reference_shared_score_floor.py <==
"""Exact minimum raw-scale error for one score per candidate and domain.

This is an oracle diagnostic on the fixed public reference snapshot. It reads
reference labels only, makes no model calls, and is not a bound on CCC.
"""

from pathlib import Path
import hashlib
import json
import math


ROOT = Path(__file__).resolve().parents[1]
SOURCE = ROOT / "assets/opus5-assessment-input.json"
references = json.loads(SOURCE.read_text())["references"]
domains = ("coding", "co-work", "reasoning")
splits = ("development", "sealed", "overall")
results = {}

for split in splits:
    results[split] = {}
    for domain in domains:
        targets = {
            name: ref for name, ref in references.items()
            if ref["domain"] == domain
            and (split == "overall" or ref["split"] == split)
        }
        assert targets
        numerators = {}
        denominators = {}
        for ref in targets.values():
            weight = 1 / len(ref["models"])
            for model, score in zip(ref["models"], ref["y"]):
                numerators[model] = numerators.get(model, 0) + weight * score
                denominators[model] = denominators.get(model, 0) + weight
        common = {
            model: numerators[model] / denominators[model]
            for model in numerators
        }
        assert all(0 <= value <= 1 for value in common.values())
        mse = sum(
            sum((common[model] - score) ** 2
                for model, score in zip(ref["models"], ref["y"]))
            / len(ref["models"])
            for ref in targets.values()
        ) / len(targets)
        results[split][domain] = {
            "target_count": len(targets),
            "candidate_count": len(common),
            "oracle_minimum_target_equal_mse": mse,
            "oracle_minimum_target_equal_rmse": math.sqrt(mse),
        }

output = {
    "analysis": "oracle_one_shared_raw_score_per_candidate_and_domain",
    "method": "Exact weighted least-squares minimizer of target-equal per-target MSE; candidate score is weighted mean of available reference scores, with each target weighted 1/n_target.",
    "scope": "Retrospective reference-only diagnostic; not an achievable researcher score and not a CCC upper bound.",
    "source_sha256": hashlib.sha256(SOURCE.read_bytes()).hexdigest(),
    "new_model_calls": 0,
    "results": results,
}
(ROOT / "assets/reference-shared-score-floor.json").write_text(
    json.dumps(output, indent=2) + "\n"
)
for split, values in results.items():
    print(split, {d: round(v["oracle_minimum_target_equal_rmse"], 4)
                  for d, v in values.items()})


==> scripts/build_astra_iteration_drawio.py <==
"""Regenerate the current illustrated Astra case and editable draw.io source."""
from pathlib import Path
import runpy
runpy.run_path(str(Path(__file__).with_name("render_research_diagrams.py")),run_name="__main__")


==> scripts/build_pipeline_drawio.py <==
"""Build Figure 2 as native, editable diagrams.net cells (no raster tracing).

Run this script, then export with draw.io Desktop; see figures/PIPELINE-README.md.
"""
from pathlib import Path
import base64
import xml.etree.ElementTree as ET

ROOT = Path(__file__).resolve().parents[1]
FIG = ROOT / 'figures'
NAVY = '#28323A'
INK = '#303B43'
MUTED = '#687782'
LINE = '#D1DADF'
TEAL = '#486B80'
ORANGE = '#C46B4E'
PURPLE = '#718583'
BLUE = '#C46B4E'
W, H = 1560, 848

doc = ET.Element('mxfile', host='app.diagrams.net', type='device', version='31.4.5')
diagram = ET.SubElement(doc, 'diagram', id='erb-current-pipeline', name='Figure 2 — ERB pipeline')
model = ET.SubElement(diagram, 'mxGraphModel', dx=str(W), dy=str(H), grid='0', gridSize='10',
                      guides='1', tooltips='1', connect='1', arrows='1', fold='1',
                      page='1', pageScale='1', pageWidth=str(W), pageHeight=str(H),
                      math='0', shadow='0', background='#FFFFFF')
root = ET.SubElement(model, 'root')
ET.SubElement(root, 'mxCell', id='0')
ET.SubElement(root, 'mxCell', id='1', parent='0')
counter = 1


def cell(value, x, y, w, h, style, name=None):
    global counter
    counter += 1
    cid = name or 'v' + str(counter)
    el = ET.SubElement(root, 'mxCell', id=cid, value=value, style=style,
                       vertex='1', parent='1')
    ET.SubElement(el, 'mxGeometry', x=str(x), y=str(y), width=str(w), height=str(h), **{'as': 'geometry'})
    return cid


def box(x, y, w, h, fill='#FFFFFF', stroke=LINE, radius=14, extra='', name=None):
    return cell('', x, y, w, h,
                f'rounded=1;arcSize={radius};absoluteArcSize=1;whiteSpace=wrap;html=0;'
                f'fillColor={fill};strokeColor={stroke};strokeWidth=1.5;shadow=0;' + extra, name)


def text(value, x, y, w, h, size=22, color=INK, bold=False, align='left', extra=''):
    return cell(value, x, y, w, h,
                f'text;html=0;whiteSpace=wrap;overflow=hidden;fillColor=none;strokeColor=none;'
                f'fontFamily=Arial;fontSize={size};fontColor={color};fontStyle={1 if bold else 0};'
                f'align={align};verticalAlign=middle;spacing=0;' + extra)


def ellipse(x, y, w, h, fill, stroke='none', extra=''):
    return cell('', x, y, w, h, f'ellipse;fillColor={fill};strokeColor={stroke};strokeWidth=2;' + extra)


def edge(points, color=TEAL, width=3, arrow=True, dashed=False):
    global counter
    counter += 1
    el = ET.SubElement(root, 'mxCell', id='e'+str(counter), value='', parent='1', edge='1',
                       style=f'edgeStyle=none;rounded=1;curved=0;strokeColor={color};strokeWidth={width};'
                             f'endArrow={"block" if arrow else "none"};endFill=1;endSize=9;'
                             f'dashed={1 if dashed else 0};dashPattern=6 5;')
    geo = ET.SubElement(el, 'mxGeometry', relative='1', **{'as': 'geometry'})
    ET.SubElement(geo, 'mxPoint', x=str(points[0][0]), y=str(points[0][1]), **{'as': 'sourcePoint'})
    ET.SubElement(geo, 'mxPoint', x=str(points[-1][0]), y=str(points[-1][1]), **{'as': 'targetPoint'})
    if len(points) > 2:
        arr = ET.SubElement(geo, 'Array', **{'as': 'points'})
        for x, y in points[1:-1]:
            ET.SubElement(arr, 'mxPoint', x=str(x), y=str(y))


def logo(slug, x, y, s=40):
    svg = (FIG / 'icons' / (slug+'.svg')).read_text().replace('currentColor', NAVY)
    # draw.io's image style uses base64 SVG without a semicolon in the URI.
    image = 'data:image/svg+xml,' + base64.b64encode(svg.encode()).decode()
    return cell('', x, y, s, s, f'shape=image;imageAspect=0;aspect=fixed;image={image};')


def lock(x, y, s=1, color=NAVY, fill='#F4F7F8'):
    box(x+9*s, y, 24*s, 29*s, fill, color, 18, extra='strokeWidth=3;')
    box(x, y+18*s, 42*s, 33*s, color, color, 7)
    ellipse(x+18*s, y+26*s, 7*s, 7*s, '#FFFFFF')
    box(x+20*s, y+31*s, 3*s, 9*s, '#FFFFFF', 'none', 0)


def page_icon(x, y, color=BLUE, s=1):
    box(x, y, 34*s, 43*s, '#FFFFFF', color, 4, extra='strokeWidth=2;')
    for i, length in enumerate([21, 21, 15]):
        edge([(x+7*s, y+(13+i*8)*s), (x+(7+length)*s, y+(13+i*8)*s)], color, 2, False)


def code_icon(x, y, color=TEAL, s=1):
    box(x, y, 48*s, 39*s, '#FFFFFF', color, 6, extra='strokeWidth=2;')
    text('</>', x, y, 48*s, 39*s, round(24*s), color, True, 'center')


def check(x, y, color=TEAL, s=1):
    ellipse(x, y, 26*s, 26*s, color)
    edge([(x+6*s, y+13*s), (x+11*s, y+18*s), (x+20*s, y+8*s)], '#FFFFFF', 2.5, False)


# Four aligned stages. Pale panels echo the original approved raster design.
for x, w, title, fill in [
    (10, 316, '(a) Inputs', '#FFFFFF'),
    (352, 392, '(b) Agent research', '#FFFFFF'),
    (770, 270, '(c) Submission', '#FBFCFC'),
    (1084, 466, '(d) Evaluation', '#FFFFFF'),
]:
    text(title, x+1, 8, w, 45, 30, NAVY, True)
    box(x, 67, w, 763, fill, '#C9D3D9', 22)

# (a) Target specifications and real research materials.
text('Development targets', 25, 83, 286, 30, 23, NAVY, True)
for y, color, fill, short, title, names in [
    (126, TEAL, '#F3F6F8', '</>', 'Coding', 'DeepSWE · SciCode\nSWE-bench Multilingual'),
    (216, ORANGE, '#FCF5F1', 'W', 'Co-work', 'GDPval · AdvancedIF'),
    (294, PURPLE, '#F4F7F6', 'R', 'Reasoning', 'HLE'),
]:
    height = 78 if y == 126 else 66
    box(25, y, 286, height, fill, color, 12)
    ellipse(37, y+16, 40, 40, color)
    text(short, 37, y+16, 40, 40, 21, '#FFFFFF', True, 'center')
    text(title, 88, y+5, 210, 27, 23, color, True)
    text(names, 88, y+32, 213, height-34, 19, INK)

text('Shared research materials', 25, 380, 286, 30, 23, NAVY, True)
for x, title in [(25, 'Tasks'), (123, 'Graders'), (221, 'Traces')]:
    box(x, 420, 90, 105, '#FFFFFF', LINE, 12)
    text(title, x, 491, 90, 25, 21, INK, True, 'center')
page_icon(53, 436, BLUE)
code_icon(144, 440, TEAL)
for i, (col, length) in enumerate([(BLUE, 39), (TEAL, 46), (PURPLE, 34)]):
    ellipse(235, 438+i*17, 7, 7, col)
    box(248, 438+i*17, length, 7, col, 'none', 3)

box(25, 542, 286, 102)
text('Development references', 37, 549, 266, 29, 22, NAVY, True)
text('model × target', 37, 583, 137, 45, 19, MUTED)
for r in range(3):
    for c in range(4):
        box(187+c*27, 586+r*15, 21, 11, ['#CCD9E0', '#D5DFDC', '#EAD2C5'][r], 'none', 2)

box(25, 660, 286, 90)
text('Development model APIs', 37, 667, 264, 27, 22, NAVY, True)
for slug, x in [('openai', 49), ('zai', 113), ('deepseek-color', 177), ('qwen-color', 241)]:
    logo(slug, x, 706, 31)

box(25, 769, 286, 44, '#F1F4F5', 'none', 10)
text('3 h · $100 research · $100 dev', 31, 773, 274, 36, 19, NAVY, True, 'center')

# (b) One researcher with the freedom to choose its own research strategy.
box(369, 88, 358, 116, '#FFFFFF', '#AEBFC8', 16)
box(369, 88, 358, 43, NAVY, NAVY, 14)
for x, c in [(385, '#EE746C'), (401, '#E8B64E'), (417, '#66B8A3')]:
    ellipse(x, 104, 9, 9, c)
text('One researcher agent', 442, 94, 266, 31, 22, '#FFFFFF', True)
logo('openai', 394, 149, 37)
text('Astra / Sol', 444, 149, 115, 39, 22, NAVY, True)
text('or', 563, 149, 29, 39, 20, MUTED, align='center')
logo('zai', 600, 151, 33)
text('GLM', 645, 149, 64, 39, 22, NAVY, True)
text('Autonomous design–test–revise loop', 371, 217, 354, 34, 21, MUTED, align='center')

for x, y, title, col, fill in [
    (369, 267, 'Propose', TEAL, '#F3F6F8'),
    (563, 267, 'Implement', ORANGE, '#FCF5F1'),
    (563, 497, 'Pilot', PURPLE, '#F4F7F6'),
    (369, 497, 'Revise', BLUE, '#F4F7F8'),
]:
    box(x, y, 164, 169, '#FFFFFF', col, 16)
    box(x, y, 164, 39, fill, col, 12)
    text(title, x, y+3, 164, 31, 24, col, True, 'center')

for ox, oy in [(0, 0), (8, 6), (16, 12)]:
    page_icon(404+ox, 323+oy, TEAL, .9)
text('Select · adapt\nor synthesize', 377, 380, 148, 52, 20, INK, align='center')
box(585, 324, 120, 51, NAVY, NAVY, 8)
text('run.py\ngrader.py', 595, 327, 108, 45, 16, '#FFFFFF', extra='fontFamily=Courier New;')
text('Tasks · graders\n& aggregation', 571, 380, 148, 52, 20, INK, align='center')
logo('openai', 589, 552, 31)
edge([(626, 568), (648, 568)], PURPLE, 2.5)
check(660, 554, TEAL)
text('Dev API calls\nGrade responses', 571, 599, 148, 57, 19, INK, align='center')
for i, (length, color) in enumerate([(69, TEAL), (40, ORANGE), (58, PURPLE)]):
    box(389, 550+14*i, length, 7, color, 'none', 3)
text('Inspect failures\nCompare scores', 376, 599, 150, 57, 20, INK, align='center')

edge([(535, 351), (561, 351)])
edge([(645, 438), (645, 493)])
edge([(561, 582), (535, 582)])
edge([(451, 493), (451, 438)])
text('Development\nfeedback', 470, 445, 160, 44, 16, MUTED, align='center')
box(369, 699, 358, 114, '#F1F4F5', 'none', 15)
text('The agent chooses', 382, 709, 332, 30, 22, NAVY, True, 'center')
text('Tasks · graders · weights\nCompute · next experiment', 382, 745, 332, 55, 22, NAVY, align='center')

# (c) A fixed executable, not a fitted target-score predictor.
box(818, 121, 71, 30, '#D9E0E4', '#7B929F', 12)
box(801, 144, 208, 104, '#EDF1F3', '#7B929F', 15)
box(795, 164, 214, 94, '#C8D5DC', '#7B929F', 15)
lock(882, 183, .95, NAVY, '#E8EEF1')
text('Frozen evaluation', 784, 270, 242, 38, 24, NAVY, True, 'center')

box(786, 324, 238, 216)
text('Task package', 801, 333, 210, 29, 22, NAVY, True)
for y, label, col in [(378, 'Tasks & assets', TEAL), (420, 'Executable graders', BLUE),
                       (462, 'Fixed aggregation', PURPLE), (504, 'Run configuration', ORANGE)]:
    page_icon(802, y, col, .55)
    text(label, 832, y-3, 185, 30, 21, INK)

box(786, 563, 238, 135)
text('3 measured scores', 796, 574, 218, 31, 23, NAVY, True, 'center')
for x, col, short, label in [(802, TEAL, 'C', 'Coding'), (879, ORANGE, 'W', 'Co-work'), (956, PURPLE, 'R', 'Reason')]:
    ellipse(x+10, 620, 43, 43, col)
    text(short, x+10, 620, 43, 43, 23, '#FFFFFF', True, 'center')
    text(label, x-3, 669, 72, 22, 17, INK, align='center')

box(786, 728, 238, 85, '#F1F4F5', 'none', 12)
text('Fixed tasks & scoring\nacross candidates', 795, 740, 220, 59, 20, NAVY, True, 'center')

# The only cross-boundary flow is the frozen artifact.
edge([(1061, 70), (1061, 819)], '#A8B7BF', 2, False, True)
ellipse(1044, 333, 34, 45, '#FFFFFF')
lock(1048, 339, .65, NAVY, '#FFFFFF')
text('No assessment feedback', 955, 590, 212, 30, 17, MUTED, align='center', extra='rotation=270;')
for x1, x2 in [(328, 350), (746, 768), (1042, 1082)]:
    edge([(x1, 465), (x2, 465)], TEAL, 4)
text('Freeze', 727, 403, 62, 26, 16, ORANGE, True, align='center', extra='rotation=270;')

# (d) Independent execution and reference comparison, with no mock result values.
box(1101, 88, 432, 117)
text('Independent candidate panel', 1117, 99, 400, 30, 24, NAVY, True)
for slug, x in [('openai', 1130), ('zai', 1203), ('deepseek-color', 1276), ('qwen-color', 1349)]:
    logo(slug, x, 145, 36)
text('…', 1436, 143, 50, 37, 31, MUTED, True, 'center')
text('Development + sealed models', 1115, 212, 403, 30, 21, MUTED, align='center')
edge([(1317, 244), (1317, 262)], BLUE, 3)
box(1101, 268, 432, 76, '#FAFBFC', '#ACBFC9', 14)
code_icon(1121, 285, BLUE, 1.03)
text('Run frozen evaluation', 1184, 275, 335, 32, 25, NAVY, True)
text('≤ $30 / candidate · $120 total', 1184, 309, 335, 25, 20, MUTED)
edge([(1317, 348), (1317, 370)], BLUE, 3)

box(1101, 377, 432, 110)
text('Measured domain scores', 1117, 387, 400, 28, 23, NAVY, True)
for x, width, label, col, fill in [(1116, 124, 'Coding', TEAL, '#F3F6F8'),
                                 (1253, 124, 'Co-work', ORANGE, '#FCF5F1'),
                                 (1390, 128, 'Reasoning', PURPLE, '#F4F7F6')]:
    box(x, 432, width, 38, fill, col, 9)
    text(label, x, 435, width, 30, 21, col, True, 'center')
edge([(1317, 491), (1317, 513)], BLUE, 3)

box(1101, 520, 432, 180, '#FFFFFF', '#ACBFC9', 14)
text('Compare with target references', 1117, 532, 400, 30, 23, NAVY, True)
box(1117, 577, 191, 66, '#FFFFFF', LINE, 9)
text('Dev targets', 1127, 583, 171, 24, 21, TEAL, True, 'center')
text('Reference scores', 1127, 610, 171, 24, 19, MUTED, align='center')
box(1323, 577, 194, 66, '#FFFFFF', '#C9D5D0', 9)
text('Sealed targets', 1333, 583, 174, 24, 21, PURPLE, True, 'center')
text('Reference scores', 1333, 610, 174, 24, 19, MUTED, align='center')
text('Score + PA (higher is better)', 1115, 657, 402, 30, 21, NAVY, True, 'center')
edge([(1317, 704), (1317, 723)], BLUE, 3)

box(1101, 731, 432, 82, '#F2F7F5', '#B9CDC6', 12)
text('Dev / Sealed / Overall summaries', 1114, 739, 406, 29, 22, '#3A6B5F', True, 'center')
text('Completion  ·  API cost  ·  elapsed time', 1114, 779, 406, 25, 20, '#3A6B5F', align='center')

path = FIG / 'evaluation-pipeline.drawio'
ET.indent(doc, space='  ')
ET.ElementTree(doc).write(path, encoding='utf-8', xml_declaration=True)
print(f'Wrote {path} with {counter} editable cells')


==> scripts/compute_ccc.py <==
"""Recompute raw concordance from frozen domain scores and reference panels.

This is a retrospective assessment metric. It makes no model calls and does not
alter researcher submissions, reference scales, candidate panels, or budgets.
"""
from pathlib import Path
import hashlib
import json
import statistics as st

ROOT = Path(__file__).resolve().parents[1]
ARTIFACTS = Path('/nfs/hpc/share/zhanyaol/self-evaluation-artifacts')
PATHS = {
    'original': ARTIFACTS / 'pa-s-origin-20260921/audit.json',
    'grok': ARTIFACTS / 'grok47-expanded-20260921/codex-completion-20260922/combined-audit.json',
    'fable': ARTIFACTS / 'fable-collaborator-20260922/imputation-sensitivity-20260922/audit.json',
    'opus': ROOT / 'assets/opus5-assessment-audit.json',
    'previous_q': ROOT / 'assets/pa-mse-audit.json',
}
data = {name: json.loads(path.read_text()) for name, path in PATHS.items()}
rows = dict(data['original']['details'])
rows['Grok'] = data['grok']['observed_domain_metrics']['details']
rows['Fable5'] = data['fable']['variants']['1']['details']
rows['Opus5'] = data['opus']['points']
reference = rows['Astra']
rows['Constant50'] = {
    target: {'models': ref['models'], 'x': [.5] * len(ref['models']), 'y': ref['y']}
    for target, ref in reference.items()
}

def ccc(x, y):
    assert len(x) == len(y) and len(x) >= 6
    mx, my = st.mean(x), st.mean(y)
    vx = st.mean((value - mx) ** 2 for value in x)
    vy = st.mean((value - my) ** 2 for value in y)
    assert vy > 0
    covariance = st.mean((a - mx) * (b - my) for a, b in zip(x, y))
    return 2 * covariance / (vx + vy + (mx - my) ** 2)

details, summary = {}, {}
for name, targets in rows.items():
    assert set(targets) == set(reference)
    details[name] = {}
    for target, panel in targets.items():
        ref = reference[target]
        assert panel['models'] == ref['models'] and panel['y'] == ref['y']
        value = ccc(panel['x'], panel['y'])
        details[name][target] = {
            'ccc': value,
            'n': len(panel['x']),
            'domain': ref['domain'],
            'split': ref['split'],
        }
    summary[name] = {}
    for split in ('development', 'sealed', 'overall'):
        summary[name][split] = {}
        for domain in ('coding', 'co-work', 'reasoning', 'avg'):
            selected = [
                result for result in details[name].values()
                if (split == 'overall' or result['split'] == split)
                and (domain == 'avg' or result['domain'] == domain)
            ]
            summary[name][split][domain] = {
                'ccc': st.mean(result['ccc'] for result in selected),
                'targets': len(selected),
            }

assert all(value['ccc'] == 0 for group in summary['Constant50'].values() for value in group.values())
assert abs(summary['Astra']['overall']['avg']['ccc'] - .2279) < .0001
assert abs(summary['Opus5']['overall']['avg']['ccc'] - .2179) < .0001
out = {
    'definition': 'Per-target raw Lin CCC = 2*Cov(x,y)/(Var(x)+Var(y)+(mean(x)-mean(y))^2); target-equal macro. Population moments, frozen scales, no fitted transformation.',
    'paper_display_multiplier': 100,
    'assessment_status': 'retrospective_metric_analysis_after_inspecting_prior_results',
    'details': details,
    'summary': summary,
    'sources_sha256': {str(path): hashlib.sha256(path.read_bytes()).hexdigest() for path in PATHS.values()},
    'script_sha256': hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
    'new_model_calls': 0,
    'job_id': None,
}
(ROOT / 'assets/ccc-audit.json').write_text(json.dumps(out, indent=2) + '\n')
for name in sorted(summary, key=lambda key: summary[key]['overall']['avg']['ccc'], reverse=True):
    print(name, round(summary[name]['overall']['avg']['ccc'], 6))


==> scripts/compute_fable5_imputation.py <==
"""Offline sensitivity: pass artifact root; missing domain reports, not missing items."""
from pathlib import Path
import json,sys,hashlib
B=Path(sys.argv[1])
sys.path.insert(0,str(Path(__file__).resolve().parent))
from compute_pa_s import metric,aggregate,DOMAINS
src=B/'fable-collaborator-20260922/partial-pa-s.json'; prior=json.loads(src.read_text());panel=prior['input'];ref=json.loads((B/'pa-s-origin-20260921/audit.json').read_text())
out={'interpretation':'Hypothetical fill of unreported DOMAIN scores, not actual missing ITEM grades. Partial domain scores and weights unavailable. All existing supplied scores retained. Fixed original target reference model panels and scaling. Post-hoc sensitivity; no official metric change.','source_sha256':hashlib.sha256(src.read_bytes()).hexdigest(),'variants':{}}
for fill in (0,.5,1):
 details={}
 for t,r in ref['details']['Astra'].items():
  d=r['domain'];ids=r['models'];x=[panel[m][d] if panel[m][d] is not None else fill for m in ids]
  details[t]={'domain':d,'split':r['split'],'models':ids,'x':x,'y':r['y'],**metric(x,r['y'])}
 summary={s:{d:aggregate([r for r in details.values() if (s=='overall' or r['split']==s) and (d=='avg' or r['domain']==d)]) for d in (*DOMAINS,'avg')} for s in ('development','sealed','overall')}
 out['variants'][str(fill)]={'details':details,'summary':summary}
 print(fill,{s:summary[s]['avg'] for s in summary})
out['available_domain_original']=prior['variants']['available_domain']['summary']
p=B/'fable-collaborator-20260922/imputation-sensitivity-20260922';p.mkdir(exist_ok=True);(p/'audit.json').write_text(json.dumps(out,indent=2)+'\n')


==> scripts/compute_fable5_partial.py <==
"""Recompute collaborator-reported partial PA/S; pass artifact root as argv[1]."""
from pathlib import Path
import json,sys,hashlib
P=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(P/'scripts'))
from compute_pa_s import metric,aggregate,DOMAINS
B=Path(sys.argv[1])
D=json.loads((B/'pa-s-origin-20260921/audit.json').read_text())
values={
 'development-01':[100,None,35.71], 'development-06':[70,88.30,7.14],
 'development-08':[65.50,70.53,9.64], 'development-12':[100,None,None],
 'holdout-01':[100,None,65.71], 'holdout-02':[100,58.08,36.79],
 'holdout-07':[97.50,88.80,16.79], 'holdout-11':[82.50,None,None],
 'sealed-new-01':[95,None,None], 'sealed-new-03':[100,None,None],
 'sealed-new-04':[None,None,None], 'sealed-new-05':[None,None,None],
 'sealed-new-06':[None,None,None]}
panel={m:{d:v/100 if v is not None else None for d,v in zip(DOMAINS,vs)} for m,vs in values.items()}
out={'source':'collaborator receipt 1551881171003117588; two-decimal reported scores',
 'input':panel,'counts':{d:sum(p[d] is not None for p in panel.values()) for d in DOMAINS},
 'definition':D['definition'],'variants':{},
 'warning':'No partial domain values supplied for uncompleted domains. Null is unavailable, not necessarily untested. Zero-fill variant is a hypothetical missing-report imputation, not the requested observed-partial rule.'}
for variant in ['available_domain','unavailable_domain_zero_sensitivity']:
 details={}
 for t,ref in D['details']['Astra'].items():
  domain=ref['domain'];ids=[m for m in ref['models'] if variant!='available_domain' or panel[m][domain] is not None]
  ys=dict(zip(ref['models'],ref['y']));x=[panel[m][domain] or 0 for m in ids];y=[ys[m] for m in ids]
  if len(ids)<2 or len(set(y))<2 or not any(x):continue
  details[t]={'domain':domain,'split':ref['split'],'models':ids,'n':len(ids),'x':x,'y':y,**metric(x,y)}
 summary={}
 for split in ('development','sealed','overall'):
  rows=[r for r in details.values() if split=='overall' or r['split']==split]
  summary[split]={d:aggregate([r for r in rows if d=='avg' or r['domain']==d]) for d in (*DOMAINS,'avg')}
 out['variants'][variant]={'details':details,'summary':summary}
 print(variant,{s:summary[s]['avg'] for s in summary})
out['source_sha256']=hashlib.sha256((B/'fable-collaborator-20260922/message.txt').read_bytes()).hexdigest()
(B/'fable-collaborator-20260922/partial-pa-s.json').write_text(json.dumps(out,indent=2))
public={k:v for k,v in out.items() if k not in ('input','variants')}
public['variants']={v:{'summary':x['summary'],'target_n':{t:r['n'] for t,r in x['details'].items()}} for v,x in out['variants'].items()}
(P/'assets/fable5-partial-pa-s.json').write_text(json.dumps(public,indent=2)+'\n')


==> scripts/compute_leaderboard.py <==
"""Recompute benchmark-split fidelity from the supplied September 20 audit ZIP.

No archive extraction, raw-log copying, new model calls, or bootstrap runs.
Usage: python scripts/compute_leaderboard.py /path/to/MyContext-main.zip
Outputs the numeric audit to build/leaderboard-metrics.json.
"""
import io
import itertools
import json
import sys
import tarfile
import zipfile
from pathlib import Path

import numpy as np

DOMAINS = ('coding', 'co-work', 'reasoning')
METHODS = ('Astra', 'Sol', 'GLM', 'Random')
ROSTER = [('GPT-6 Astra', 'Astra'), ('GPT-5.6 Sol', 'Sol'), ('GPT-5.5', None),
          ('Fable 5.1', None), ('Fable 5', None), ('Opus 5', None), ('Gemini 3.8 Flash', None),
          ('Gemini 3.1 Pro', None), ('GLM-5.3', 'GLM'), ('GLM-5.2', None), ('Kimi K3', None),
          ('DeepSeek V4 Pro', None), ('DeepSeek V4 Flash', None), ('Qwen3.8 Max', None),
          ('MiniMax M3', None), ('MiMo V2.5 Pro', None), ('Random', 'Random')]
SEALED = {'terminal-bench-2-1', 'swe-bench-verified', 'programbench',
          'browsecomp', 'deepresearchbench-ii', 'harvey-lab', 'aa-lcr', 'super-chem'}


def main(archive):
    prefix = 'MyContext-main/audit/2026-09-20/'
    with zipfile.ZipFile(archive) as z:
        original = json.loads(z.read(prefix + 'provisional-matched-pearson-latest.json'))
        old_pairs = json.loads(z.read(prefix + 'pairwise-uncertainty.json'))
        index = json.loads(z.read(prefix + 'index.json'))
        scores = {}
        for folder, tag in [('astra', 'Astra'), ('glm53', 'GLM'), ('expanded-panel', None)]:
            raw = b''.join(z.read(prefix + p['file']) for p in index[folder]['parts'])
            with tarfile.open(fileobj=io.BytesIO(raw), mode='r|gz') as tf:
                for member in tf:
                    if tag is None and member.name == 'correlations.json':
                        panel = json.load(tf.extractfile(member))
                    elif tag and 'acceptance-jobs/round-' in member.name and member.name.endswith('/results.json'):
                        for record in json.load(tf.extractfile(member)):
                            if record.get('score_status') == 'valid':
                                scores.setdefault(tag, {})[record['model']] = record['result']['domain_scores']
    models = sorted(set(scores['Astra']) & set(scores['GLM']) & set(panel['common_complete_models']))
    assert models == original['models']
    targets = []
    for target in panel['expanded']['targets']:
        d = target['domain']
        pts = [dict(p, **{tag: scores[tag][p['model']][d] for tag in scores})
               for p in target['points'] if p['model'] in models]
        if len(pts) < 4:
            continue
        pairs = [(a, b) for a, b in itertools.combinations(pts, 2) if a['reference'] != b['reference']]
        assert pairs
        row = dict(target=target['target'], domain=d, n=len(pts), pairs=len(pairs),
                   split='sealed' if target['target'] in SEALED else 'visible', metrics={})
        for method in METHODS:
            x, y = [p[method] for p in pts], [p['reference'] for p in pts]
            r = float(np.corrcoef(x, y)[0, 1]) if len(set(x)) > 1 else 0.
            correct = sum((a[method]-b[method])*(a['reference']-b['reference']) > 0 for a,b in pairs)
            tied = sum(a[method] == b[method] for a,b in pairs)
            row['metrics'][method] = dict(pearson=r, pairwise=(correct+.5*tied)/len(pairs),
                                          correct=correct, predicted_ties=tied)
            prior = next(t for t in original['targets'] if t['target'] == target['target'])
            assert abs(r-prior['pearson'][method]) < 1e-12
        targets.append(row)
    summary = {}
    for split in ('sealed', 'overall'):
        subset = [t for t in targets if split == 'overall' or t['split'] == split]
        summary[split] = {}
        for method in METHODS:
            values = {metric: {d: float(np.mean([t['metrics'][method][metric] for t in subset if t['domain']==d]))
                               for d in DOMAINS} for metric in ('pearson', 'pairwise')}
            for metric in values:
                values[metric]['avg'] = float(np.mean(list(values[metric].values())))
            summary[split][method] = values
            if split == 'overall':
                assert abs(values['pearson']['avg']-original['summary'][method]['overall']) < 1e-12
                assert abs(values['pairwise']['avg']-old_pairs['current_common']['scores'][method]['point']) < 1e-12
    out = dict(source='MyContext-main/audit/2026-09-20', models=models, targets=targets, summary=summary)
    dest = Path(__file__).resolve().parents[1]/'build'/'leaderboard-metrics.json'
    dest.parent.mkdir(exist_ok=True)
    dest.write_text(json.dumps(out, indent=2)+'\n')
    print(json.dumps(summary, indent=2))
    print('Counts:', {s: {d:sum(t['domain']==d and (s=='overall' or t['split']==s) for t in targets)
                          for d in DOMAINS} for s in ('sealed','overall')})
    if '--write-table' in sys.argv:
        lines = [r'\begin{table}[t]', r'\centering',
                 r'\caption{\textbf{ERB leaderboard.} Pearson $r$ and pairwise order agreement (PA, \%); higher is better. Sealed and Overall (visible + sealed) use the same candidate panel; Avg. weights domains equally. \textbf{Bold} marks the best researcher result, excluding Random; \texttt{--} denotes unavailable results. Benchmark splits follow Table~\ref{tab:setup}, with Sol\textquotesingle s historical split detailed in Appendix~\ref{app:matched-comparison}.}',
                 r'\label{tab:main-results}', r'\footnotesize',
                 r'\setlength{\tabcolsep}{2pt}', r'\renewcommand{\arraystretch}{1.06}',
                 r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}llrrrr@{\hspace{12pt}}rrrr@{}}',
                 r'\toprule',
                 r'& & \multicolumn{4}{c}{\textbf{Sealed benchmarks}} & \multicolumn{4}{c}{\textbf{Overall benchmarks}} \\',
                 r'\cmidrule(lr){3-6}\cmidrule(l){7-10}',
                 r'Researcher & Metric & Coding & Co-work & Reasoning & Avg. & Coding & Co-work & Reasoning & Avg. \\',
                 r'\midrule']
        for name, method in ROSTER:
            if method == 'Random':
                lines.append(r'\midrule')
            for metric, label in [('pearson', '$r$'), ('pairwise', 'PA')]:
                cells = []
                for split in ('sealed', 'overall'):
                    for domain in (*DOMAINS, 'avg'):
                        if method is None:
                            cells.append('--')
                            continue
                        value = summary[split][method][metric][domain]
                        best = max(summary[split][m][metric][domain] for m in METHODS if m != 'Random')
                        cell = f'{value:.4f}' if metric == 'pearson' else f'{100*value:.2f}'
                        cells.append(r'\textbf{'+cell+'}' if method != 'Random' and abs(value-best)<1e-12 else cell)
                name_cell = r'\multirow{2}{*}{'+name+'}' if metric == 'pearson' else ''
                lines.append(' & '.join([name_cell, label]+cells)+r' \\')
            if method != 'Random':
                lines.append(r'\addlinespace[3pt]')
        lines.extend([r'\bottomrule', r'\end{tabular*}', r'\end{table}'])
        (dest.parents[1]/'figures'/'table_main_results.tex').write_text('\n'.join(lines)+'\n')


if __name__ == '__main__':
    main(sys.argv[1])


==> scripts/compute_opus_assessment.py <==
"""Assess reported Opus domain aggregates on the unchanged current reference panel."""
from pathlib import Path
import json,statistics as st,hashlib
R=Path(__file__).resolve().parents[1];p=R/'assets/opus5-assessment-input.json';d=json.loads(p.read_text());details={};points={}
for target,ref in d['references'].items():
 x=[d['candidates'][m]['scores'][ref['domain']] for m in ref['models']];y=ref['y'];assert len(x)>=6 and len(set(y))>1
 pairs=[(x[i]-x[j],y[i]-y[j]) for i in range(len(x)) for j in range(i) if y[i]!=y[j]]
 mse=st.mean((a-b)**2 for a,b in zip(x,y));q=1-mse;pa=st.mean(1 if a*b>0 else .5 if a==0 else 0 for a,b in pairs)
 details[target]={'mse':mse,'Q':q,'pa':pa,'n':len(x),'domain':ref['domain'],'split':ref['split']};points[target]={'models':ref['models'],'x':x,'y':y}
summary={}
for split in ('development','sealed','overall'):
 summary[split]={}
 for dom in ('coding','co-work','reasoning','avg'):
  rr=[r for r in details.values() if (split=='overall' or r['split']==split) and (dom=='avg' or r['domain']==dom)]
  summary[split][dom]={k:st.mean(r[k] for r in rr) for k in ('mse','Q','pa')};summary[split][dom]['targets']=len(rr)
row={'details':details,'summary':summary};audit={'run':d['run'],'result':row,'points':points,'source_sha256':d['source_sha256'],'input_sha256':hashlib.sha256(p.read_bytes()).hexdigest(),'new_model_calls':0,'reported_aggregate_precision':d['score_precision']}
(R/'assets/opus5-assessment-audit.json').write_text(json.dumps(audit,indent=2)+'\n')
p=R/'assets/pa-mse-audit.json';base=json.loads(p.read_text());base['main']['Opus5']=row;base.setdefault('supplementary_aggregate_sources',{})['Opus5']=audit['input_sha256'];p.write_text(json.dumps(base,indent=2)+'\n')
print('Opus 5:',summary['overall']['avg'])


==> scripts/compute_pa_mse.py <==
"""Offline PA / Q=1-MSE audit; takes the external artifact root, makes no API calls."""
from pathlib import Path
import json,sys,statistics as st,hashlib,math
B=Path(sys.argv[1]);ROOT=Path(__file__).resolve().parents[1];sources={}
def read(rel):
 p=B/rel;sources[str(p)]=hashlib.sha256(p.read_bytes()).hexdigest();return json.loads(p.read_text())
core=read('pa-s-origin-20260921/audit.json');ref=core['details']['Astra']
grok=read('grok47-expanded-20260921/codex-completion-20260922/combined-audit.json')
fable=read('fable-collaborator-20260922/imputation-sensitivity-20260922/audit.json')
receipt=read('fable-collaborator-20260922/updated-1551896608927387648/audit.json')
random=read('astra-ablation-20260921/metrics-snapshot-20260921/audit.json')['experiments']['random-q30']['full_panel_metrics']['targets']
def metric(x,y):
 assert len(x)==len(y) and all(math.isfinite(v) for v in x+y)
 pairs=[(x[i]-x[j],y[i]-y[j]) for i in range(len(x)) for j in range(i) if y[i]!=y[j]]
 mse=st.mean((a-b)**2 for a,b in zip(x,y))
 return dict(mse=mse,Q=1-mse,pa=st.mean(1 if a*b>0 else .5 if a==0 else 0 for a,b in pairs),n=len(x))
def evaluate(rows):
 ds={t:{**metric(r['x'],r['y']),'domain':ref[t]['domain'],'split':ref[t]['split']} for t,r in rows.items()}
 summary={}
 for split in ('development','sealed','overall'):
  summary[split]={}
  for dom in ('coding','co-work','reasoning','avg'):
   rr=[r for r in ds.values() if (split=='overall' or r['split']==split) and (dom=='avg' or r['domain']==dom)]
   summary[split][dom]={k:st.mean(r[k] for r in rr) for k in ('mse','Q','pa')};summary[split][dom]['targets']=len(rr)
 return dict(details=ds,summary=summary)
def matched_astra(rows):
 out={}
 for t,r in rows.items():
  rr=ref[t];ix={m:i for i,m in enumerate(rr['models'])};ys=[rr['y'][ix[m]] for m in r['models']];assert ys==r['y']
  out[t]={'x':[rr['x'][ix[m]] for m in r['models']],'y':ys}
 return evaluate(out)
rows=dict(core['details']);rows['Grok']=grok['observed_domain_metrics']['details'];rows['Fable5']=fable['variants']['1']['details']
for name,ts in rows.items():
 for t,r in ts.items():assert r['models']==ref[t]['models'] and r['y']==ref[t]['y']
rows['Constant50']={t:{'x':[.5]*len(r['y']),'y':r['y']} for t,r in ref.items()}
main={n:evaluate(ts) for n,ts in rows.items()}
for n in core['details']:
 for split in ('development','sealed','overall'):
  for dom in ('coding','co-work','reasoning','avg'):assert abs(main[n]['summary'][split][dom]['pa']-core['summary'][n][split][dom]['pa'])<1e-12
variants={k:evaluate(v['details']) for k,v in fable['variants'].items()}
panel={m['id']:m['domains'] for m in receipt['models']};available={}
for t,r in ref.items():
 ids=[m for m in r['models'] if panel[m][r['domain']] is not None]
 available[t]={'x':[panel[m][r['domain']] for m in ids],'y':[r['y'][r['models'].index(m)] for m in ids]}
variants['available']=evaluate(available)
assert abs(variants['available']['summary']['overall']['avg']['pa']-fable['available_domain_original']['overall']['avg']['pa'])<1e-12
sens={k:{'Grok':evaluate(grok[k]['details']),'Astra':matched_astra(grok[k]['details'])} for k in ('observed_domain_metrics','domain_complete_metrics','full_candidate_metrics')}
rand={'Random30':evaluate(random),'Astra':matched_astra(random)}
out={'definition':'Q=1-mean_target(mean_candidate((x-y)^2)); fixed reference scales, no fitted predictor. PA unchanged. Post-hoc metric selection after reviewing alternative rankings; not a discrimination-only metric.','main':main,'fable_variants':variants,'grok_coverage':sens,'random_matched':rand,'sources':sources,'code_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),'new_inference_calls':0,'job_id':None}
(ROOT/'assets/pa-mse-audit.json').write_text(json.dumps(out,indent=2)+'\n')
for n in sorted(main,key=lambda n:main[n]['summary']['overall']['avg']['Q'],reverse=True):print(n,main[n]['summary']['overall']['avg'])
print('random', {n:r['summary']['overall']['avg'] for n,r in rand.items()})

# Preserve the separately supplied Opus aggregate assessment during regeneration.
if (ROOT/"assets/opus5-assessment-input.json").exists():
 import runpy
 runpy.run_path(str(ROOT/"scripts/compute_opus_assessment.py"), run_name="__main__")


==> scripts/compute_pa_s.py <==
"""Compute PA and through-origin target-on-measured calibration from frozen observed scores.

Usage: python scripts/compute_pa_s.py ARTIFACT_ROOT OUTPUT_DIR
No inference calls. Fable scores are transcribed from the collaborator's rounded report.
All raw paired values stay in OUTPUT_DIR; paper assets contain aggregate statistics only.
"""
import json, math, statistics as st, itertools, hashlib, sys
from pathlib import Path

DOMAINS = ('coding', 'co-work', 'reasoning')
LABELS = {'Astra':'GPT-6 Astra','Sol':'GPT-5.6 Sol','GLM5.3':'GLM-5.3','K3':'Kimi K3','DS Pro':'DeepSeek V4 Pro','Fable':'Fable 5.1'}

def metric(x, y):
    denominator = sum(v*v for v in x)
    if denominator == 0:
        raise ValueError('Through-origin calibration slope is undefined for all-zero measured scores')
    b = sum(u*v for u,v in zip(x,y))/denominator
    a = 0.0
    pair = [(.5 if xx==xxx else float((xx-xxx)*(yy-yyy)>0)) for (xx,yy),(xxx,yyy) in itertools.combinations(zip(x,y),2) if yy!=yyy]
    return dict(b=b, intercept=a, E=abs(b-1), S=1/(1+abs(b-1)), pa=st.mean(pair), pairs=len(pair))

def aggregate(rows):
    if not rows:return None
    e=st.mean(r['E'] for r in rows)
    return dict(E=e,S=1/(1+e),pa=st.mean(r['pa'] for r in rows),targets=len(rows))

def main(base,out):
    base,out=Path(base),Path(out);out.mkdir(parents=True,exist_ok=True)
    measured_path=base/'partial-score-leaderboard-20260921/analysis.json'
    refs_path=base/'reference-expanded-leaderboard-20260921/union-analysis.json'
    fable_path=base/'fable-collaborator-20260921/message.txt'
    prior=json.loads(measured_path.read_text());refs=json.loads(refs_path.read_text())['targets']
    panels={m:p for m,p in prior['measured_scores'].items() if m in LABELS};fable={}
    for line in fable_path.read_text().splitlines():
        cols=[c.strip() for c in line.strip().strip('|').split('|')]
        if len(cols)==8 and cols[0].startswith('`'):
            mid=cols[0].strip('`')
            if mid.startswith(('development-','holdout-','sealed-new-')):
                fable[mid]={d:float(cols[j])/100 for j,d in zip((5,6,7),DOMAINS)}
    assert len(fable)==13
    panels['Fable']=fable
    candidate_ids=sorted(panels['Astra'])
    assert all(set(p)==set(candidate_ids) for p in panels.values())
    scales={};details={m:{} for m in panels};excluded={}
    for t,r in refs.items():
        ids=[m for m in candidate_ids if m in r['refs']]
        if len(ids)<6 or len({r['refs'][m] for m in ids})<2:
            excluded[t]={'n':len(ids),'reason':'fewer than six references or constant references'};continue
        # Native percentage scores / 100; native fractions unchanged. Elo has no
        # natural bounded unit, so freeze a common panel-reference min/max once.
        if t=='aa-briefcase-elo':
            lo=min(r['refs'][m] for m in ids);span=max(r['refs'][m] for m in ids)-lo
            rule='frozen reference-panel min/max (Elo only)'
        elif t=='arxivmath-202606':lo,span,rule=0,1,'native fraction'
        else:lo,span,rule=0,100,'percentage divided by 100'
        scales[t]={'offset':lo,'span':span,'rule':rule,'domain':r['domain'],'n':len(ids),'source_visibility':r['visibility'],'split':'development' if r['visibility']=='whitebox' else 'sealed','source':r.get('source')}
        y=[(r['refs'][m]-lo)/span for m in ids]
        for name,p in panels.items():
            x=[p[m][r['domain']] for m in ids]
            v=metric(x,y)
            if name!='Fable':assert abs(v['pa']-prior['details'][name][t]['pa'])<1e-12
            details[name][t]={**scales[t],**v,'models':ids,'x':x,'y':y}
    assert len(scales)==14
    summary={}
    for m,ts in details.items():
        summary[m]={}
        for split in ('development','sealed','overall'):
            rows=[r for r in ts.values() if split=='overall' or r['split']==split]
            summary[m][split]={d:aggregate([r for r in rows if r['domain']==d]) for d in DOMAINS}
            summary[m][split]['avg']=aggregate(rows)
    # Distinguish direction, origin constraint, and aggregation from past metrics.
    assert abs(metric([.2,.4,.6],[.1,.2,.3])['b']-.5)<1e-12
    assert abs(metric([.2,.4,.6],[.1,.2,.3])['S']-2/3)<1e-12
    assert abs(metric([.1,.2,.3],[.2,.4,.6])['S']-.5)<1e-12
    assert abs(metric([.4,.6,.8],[.2,.4,.6])['b']-20/29)<1e-12
    assert abs(metric([.4,.4,.4],[.2,.4,.6])['S']-1)<1e-12
    assert metric([.4,.4,.4],[.2,.4,.6])['pa']==.5
    assert metric([.6,.4,.2],[.2,.4,.6])['pa']==0
    try:
        metric([0,0,0],[.2,.4,.6])
    except ValueError:
        pass
    else:
        raise AssertionError('Degenerate calibration slope must not be silently scored')
    provenance={str(f):hashlib.sha256(f.read_bytes()).hexdigest() for f in (measured_path,refs_path,fable_path)}
    audit={'definition':'S = 1 / (1 + target-mean abs(b - 1)); scaled_reference = b * measured; intercept fixed at zero; PA target-equal; retired Random excluded','labels':LABELS,'candidate_ids':candidate_ids,'source_sha256':provenance,'scales':scales,'excluded':excluded,'summary':summary,'details':details,'fable_precision':'Reported domain percentages rounded to 0.01 percentage point; inferred ties are provisional.','fable_rounding_S_bound':{}}
    # Rigorous ratio perturbation bound under +/- .00005 rounding in x.
    # |delta b| <= (|delta N| + |b| |delta D|)/(D - |delta D|).
    # S is 1-Lipschitz in target-mean absolute slope error.
    for split in ('development','sealed','overall'):
        bounds=[]
        for t,v in details['Fable'].items():
            if split!='overall' and v['split']!=split:continue
            x,y=v['x'],v['y'];eps=.00005;den=sum(z*z for z in x)
            delta_den=2*eps*sum(abs(z) for z in x)+len(x)*eps*eps
            assert den>delta_den
            bounds.append((eps*sum(abs(z) for z in y)+abs(v['b'])*delta_den)/(den-delta_den))
        audit['fable_rounding_S_bound'][split]=st.mean(bounds)
    (out/'audit.json').write_text(json.dumps(audit,indent=2))
    root=Path(__file__).resolve().parents[1]
    public={k:v for k,v in audit.items() if k not in ('details','candidate_ids')}
    public['targets']={m:{t:{k:v for k,v in row.items() if k not in ('models','x','y')} for t,row in ts.items()} for m,ts in details.items()}
    (root/'assets/pa-s-results.json').write_text(json.dumps(public,indent=2))
    for m in LABELS:print(m,{s:summary[m][s]['avg'] for s in summary[m]})
    print('Eligibility',len(scales),'development',sum(s['split']=='development' for s in scales.values()),'sealed',sum(s['split']=='sealed' for s in scales.values()))

if __name__=='__main__':main(*sys.argv[1:])


==> scripts/export_reference_panel.py <==
"""Export the fixed public-reference snapshot used by the paper.

The CSV includes only observed candidate-target reference cells. It does not
claim configuration matching with the proxy candidate endpoints, and it does
not include researcher submissions or item-level outputs.
"""

import csv
import json
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
source = json.loads((ROOT / "assets/opus5-assessment-input.json").read_text())
candidate_labels = {key: row["label"] for key, row in source["candidates"].items()}
output = ROOT / "supplement/reference-panel.csv"
output.parent.mkdir(exist_ok=True)

with output.open("w", newline="") as stream:
    writer = csv.writer(stream, lineterminator="\n")
    writer.writerow(("target_id", "domain", "split", "candidate_id",
                     "candidate_label", "reference_score_0_1"))
    for target_id, row in sorted(source["references"].items()):
        assert len(row["models"]) == len(row["y"])
        for candidate_id, score in zip(row["models"], row["y"]):
            assert candidate_id in candidate_labels
            assert 0 <= score <= 1
            writer.writerow((target_id, row["domain"], row["split"],
                             candidate_id, candidate_labels[candidate_id],
                             format(score, ".17g")))

print(f"Wrote {output}: {len(source['references'])} targets, "
      f"{sum(len(row['models']) for row in source['references'].values())} observed cells")


==> scripts/paper_style.py <==
"""Shared print style for ERB. Data and statistical definitions live elsewhere."""
from pathlib import Path
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[1]
INK = '#242A30'
MUTED = '#64717A'
GRID = '#E4E9EC'
PALE = '#F6F8F9'
DOMAIN = {'coding': '#486B80', 'co-work': '#C46B4E', 'reasoning': '#939C9F', 'overall': INK}
MODEL = {'Astra': '#C46B4E', 'Sol': '#8E8075', 'GLM5.3': '#478475',
         'K3': '#486B80', 'DS Pro': '#726777', 'Grok': '#364952',
         'Fable': '#AD8945', 'Opus5': '#84929C'}
MARKER = {'Astra': 'o', 'GLM5.3': 's', 'K3': '^', 'Fable': 'D',
          'Grok': 'P', 'Sol': 'v', 'DS Pro': 'X', 'Opus5': 'h'}

def apply():
    plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 8,
        'axes.labelsize': 8, 'axes.titlesize': 9, 'axes.titleweight': 'semibold',
        'axes.labelcolor': INK, 'text.color': INK, 'xtick.color': MUTED,
        'ytick.color': MUTED, 'xtick.labelsize': 7, 'ytick.labelsize': 7,
        'axes.edgecolor': '#BFC8CD', 'axes.linewidth': .6,
        'axes.spines.top': False, 'axes.spines.right': False,
        'grid.color': GRID, 'grid.linewidth': .5, 'axes.axisbelow': True,
        'lines.linewidth': 1.2, 'lines.markersize': 4,
        'legend.frameon': False, 'legend.fontsize': 7,
        'pdf.fonttype': 42, 'ps.fonttype': 42, 'svg.fonttype': 'none',
        'savefig.facecolor': 'white', 'figure.facecolor': 'white'})

def finish(ax, grid='x'):
    ax.tick_params(length=0, pad=3)
    ax.grid(axis=grid)
    ax.spines[['top', 'right']].set_visible(False)

def save(fig, name):
    for ext in ('pdf', 'svg', 'png'):
        path = ROOT / 'figures' / f'{name}.{ext}'
        fig.savefig(path, dpi=300)
        if ext == 'svg':
            path.write_text('\n'.join(line.rstrip() for line in path.read_text().splitlines()) + '\n')
    plt.close(fig)


def annotation_color(rgb):
    """Choose the higher-contrast label color for a known heatmap background."""
    from matplotlib.colors import to_rgb
    def luminance(c):
        v=[a/12.92 if a<=.04045 else ((a+.055)/1.055)**2.4 for a in c]
        return .2126*v[0]+.7152*v[1]+.0722*v[2]
    bg=luminance(rgb[:3]);dark=luminance(to_rgb(INK))
    return 'white' if (1.05/(bg+.05)) > ((bg+.05)/(dark+.05)) else INK


==> scripts/plot_ablation_curves.py <==
"""Ablation line-chart layout; missing matched results remain NaN, never zero."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
R=Path(__file__).resolve().parents[1]
D=json.loads((R/'assets/ablation-curve-inputs.json').read_text())
COLORS={'coding':'#337C83','co-work':'#C88D3D','reasoning':'#8170B4','avg':'#25384D'}
LABEL={'coding':'Coding','co-work':'Co-work','reasoning':'Reasoning','avg':'Overall'}
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'pdf.fonttype':42,'svg.fonttype':'none'})
def frame(ax,metric):
 ax.set_ylim(0,1 if metric=='Q' else 100);ax.grid(axis='y',color='#e6ebf1',lw=.7);ax.set_axisbelow(True);ax.spines[['top','right']].set_visible(False)
 for side in ('left','bottom'):ax.spines[side].set_color('#c5ced8')
 ax.tick_params(length=0,labelcolor='#526172');ax.set_ylabel('Q = 1−MSE ↑' if metric=='Q' else 'PA (%) ↑')
def save(fig,name):
 for ext in ('pdf','svg','png'):fig.savefig(R/'figures'/f'{name}.{ext}',bbox_inches='tight',dpi=220,facecolor='white')
 plt.close(fig)
 p=R/'figures'/f'{name}.svg';p.write_text('\n'.join(s.rstrip() for s in p.read_text().splitlines())+'\n')
fig,axes=plt.subplots(2,3,figsize=(12,6),sharey='row');count=0
for col,panel in enumerate(D['panels']):
 x=np.array(panel['x'],dtype=float)
 for row,metric in enumerate(('Q','pa')):
  ax=axes[row,col];frame(ax,metric);ax.set_xticks(x,panel['labels']);ax.set_xlim(min(x)-(max(x)-min(x))*.15,max(x)+(max(x)-min(x))*.15)
  count_here=0
  for domain,color in COLORS.items():
   vals=[]
   for point in panel['results']:
    if point is not None:
     assert point['panel_id']==D['required_panel_id'] and point['matched_assessment_complete']
     v=point['overall'][domain][metric];assert np.isfinite(v)
    else:v=np.nan
    vals.append(v*(100 if metric=='pa' else 1))
   if np.isfinite(vals).any():
    ax.plot(x,vals,'o-',color=color,lw=2.2 if domain=='avg' else 1.5,ms=5,zorder=3)
    count_here+=sum(np.isfinite(vals))
  count+=count_here
  if not count_here:
   ax.text(.5,.55,'Matched assessment\npending',transform=ax.transAxes,ha='center',va='center',color='#64748b',fontsize=11,bbox=dict(boxstyle='round,pad=.65',fc='#f2f5f9',ec='none'))
  if row==0:ax.set_title(panel['title'],loc='left',fontweight='bold',pad=12)
  if row==1:ax.set_xlabel(panel['xlabel'],labelpad=10)
handles=[Line2D([0],[0],color=c,lw=2.2 if d=='avg' else 1.5,marker='o',label=LABEL[d]) for d,c in COLORS.items()]
fig.legend(handles=handles,loc='upper center',bbox_to_anchor=(.51,1.02),ncol=4,frameon=False,title='Series to populate after matched assessment')
fig.subplots_adjust(hspace=.42,wspace=.28,top=.84,bottom=.13);save(fig,'ablation-resource-curves')
# Available matched diagnostic is separate from controlled budget/size/iteration curves.
a=json.loads((R/'assets/pa-mse-audit.json').read_text())['random_matched']
fig,axes=plt.subplots(1,2,figsize=(8.5,3.5));x=[0,1]
for ax,metric in zip(axes,('Q','pa')):
 frame(ax,metric);ax.set_xticks(x,['Random 30','Historical Astra']);ax.set_xlim(-.2,1.2)
 for domain,color in COLORS.items():
  vals=[a[n]['summary']['overall'][domain][metric]*(100 if metric=='pa' else 1) for n in ('Random30','Astra')]
  ax.plot(x,vals,'o-',color=color,lw=2.4 if domain=='avg' else 1.5,ms=5)
  if domain=='avg':
   label=(f'Overall: {vals[0]:.4f} → {vals[1]:.4f}' if metric=='Q' else f'Overall: {vals[0]:.2f}% → {vals[1]:.2f}%')
   ax.set_title(label,loc='left',fontsize=10,color=color,pad=12)
fig.legend(handles=handles,loc='upper center',bbox_to_anchor=(.53,1.12),ncol=4,frameon=False)
fig.subplots_adjust(wspace=.3,top=.87,bottom=.18);save(fig,'ablation-random-comparison')
print('Controlled measured points:',count,'(pending; no fabricated curves). Random diagnostic: 16 measured points.')


==> scripts/plot_case_study.py <==
"""Original vector schematic; values recomputed from the frozen Sol audit export."""
from pathlib import Path
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch

plt.rcParams.update({'font.family': 'DejaVu Sans', 'pdf.fonttype': 42})
fig = plt.figure(figsize=(10, 4.05), facecolor='white')
ax = fig.add_axes([0, 0, 1, 1]); ax.set_xlim(0, 10); ax.set_ylim(0, 4.05); ax.axis('off')
ink = '#1d2c3b'; blue = '#346789'; orange = '#ce7548'; red = '#ae4b49'
ax.text(.12, 3.85, 'A  RESEARCH TRAJECTORY', fontsize=11, weight='bold', color=ink)
cards = [
    ('DIAGNOSE', '30-item pilot', '400-token cap\nEmpty answers', '#eef3f7', blue),
    ('REVISE + TEST', '181-item integration', 'Higher caps + harder tasks\n4 complete development runs', '#eef3f7', blue),
    ('CHANGE + FREEZE', '216-item deliverable', 'Source-derived reasoning\nNo full development test', '#fff2e9', orange),
    ('AUDIT', '59 co-work tasks', 'High-weight response failures\nDifferent effective limits', '#f8eceb', red),
]
for k,(tag,title,body,bg,c) in enumerate(cards):
    x=.12+k*2.51
    ax.add_patch(FancyBboxPatch((x,2.27),2.22,1.3,boxstyle='round,pad=0.02,rounding_size=0.06',facecolor=bg,edgecolor='#d8dfe5',lw=.7))
    ax.text(x+.12,3.32,tag,fontsize=8.3,weight='bold',color=c)
    ax.text(x+.12,3.03,title,fontsize=10.1,weight='bold',color=ink)
    ax.text(x+.12,2.67,body,fontsize=8.4,color=ink,linespacing=1.6,va='center')
    if k<3:ax.annotate('',xy=(x+2.46,2.91),xytext=(x+2.27,2.91),arrowprops={'arrowstyle':'->','color':'#748495','lw':1.2})
ax.text(.12,1.93,'B  OBSERVED SCORE GAP',fontsize=11,weight='bold',color=ink)
ax.text(9.9,1.93,'Qwen 79.28  −  Astra 43.34  =  +35.94 pp',ha='right',fontsize=10,color=ink)
ax.text(.12,1.57,'Contributions to Qwen’s lead',fontsize=9,color='#526273')
bar=fig.add_axes([.06,.15,.91,.20]);bar.set_xlim(-4,40);bar.set_ylim(-.8,.8);bar.axis('off')
bar.barh(0,32.5779036827,height=.58,color=orange)
bar.barh(0,4.95750708215,left=32.5779036827,height=.58,color=red)
bar.barh(0,-1.59348441926,height=.58,color=blue)
bar.axvline(0,color=ink,lw=.7,ymin=.27,ymax=.74)
bar.text(16.28,0,'6 empty responses: +32.58',ha='center',va='center',fontsize=10,color='white',weight='bold')
bar.text(35.05,0,'+4.96',ha='center',va='center',fontsize=9,color='white',weight='bold')
bar.text(-.8,-.65,'Other tasks\n−1.59',ha='center',va='top',fontsize=8,color=blue)
bar.text(35.05,-.65,'1 truncated response',ha='center',va='top',fontsize=8,color=red)
root=Path(__file__).resolve().parents[1]
fig.savefig(root/'figures/sol-research-case.pdf',bbox_inches='tight',pad_inches=.03)
plt.close(fig)


==> scripts/plot_cost_analysis.py <==
"""Recorded costs and frozen quality; no prose footnotes embedded in figures."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
R=Path(__file__).resolve().parents[1]
rows=json.loads((R/'assets/cost-quality.json').read_text())['rows']
ccc=json.loads((R/'assets/ccc-audit.json').read_text())['summary']
ids={'Fable 5.1':'Fable','Opus 5':'Opus5','Fable 5':'Fable5','Astra':'Astra','Kimi K3':'K3','GLM-5.3':'GLM5.3','DeepSeek V4 Pro':'DS Pro','Sol':'Sol','Grok 4.7':'Grok'}
for row in rows:row['CCC']=100*ccc[ids[row['name']]]['overall']['avg']['ccc']
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':13,'pdf.fonttype':42,'svg.fonttype':'none','axes.spines.top':False,'axes.spines.right':False,'axes.spines.left':False,'axes.edgecolor':'#c8c2b9','axes.labelcolor':'#333333','text.color':'#333333','xtick.color':'#555555','ytick.color':'#555555'})
fig,axes=plt.subplots(1,3,figsize=(13.1,4.35),gridspec_kw={'width_ratios':[1.45,1,1]})
ax=axes[0];order=sorted(rows,key=lambda r:r['total'],reverse=True);left=np.zeros(len(order));y=np.arange(len(order));short={'DeepSeek V4 Pro':'DS Pro','Grok 4.7':'Grok','Kimi K3':'K3','GLM-5.3':'GLM'}
for k,label,col in [('designer','Researcher','#416980'),('development','Development','#b7c5c7'),('evaluation','Assessment','#bd7759')]:
 v=np.array([r[k] for r in order]);ax.barh(y,v,left=left,color=col,height=.70,label=label);left+=v
for yy,r in zip(y,order):ax.text(r['total']+2,yy,f"{r['total']:.0f}",fontsize=11,va='center')
ax.set_yticks(y,[short.get(r['name'],r['name']) for r in order]);ax.invert_yaxis();ax.set_xlim(0,183);ax.set_xticks([0,50,100,150]);ax.set_xlabel('Recorded cost (USD)');ax.set_title('(a) Cost by stage',loc='left',fontweight='bold',pad=32);ax.legend(loc='lower left',bbox_to_anchor=(-.35,1.00),ncol=3,frameon=False,fontsize=10.6,handlelength=1.0,columnspacing=.75);ax.grid(axis='x',color='#e9e5df');ax.set_axisbelow(True);ax.tick_params(length=0)
colors={'Fable 5.1':'#a85d48','Opus 5':'#c99567','Fable 5':'#b3afa8','Astra':'#385f80','Kimi K3':'#6f7895','GLM-5.3':'#619c91','DeepSeek V4 Pro':'#76946c','Sol':'#718993','Grok 4.7':'#b6a146'}
labels={**short,'Fable 5.1':'F5.1','Opus 5':'Opus'}
offsets={'CCC':{'Fable 5.1':(-3,9),'Opus 5':(-3,-16),'Astra':(3,8),'Kimi K3':(-4,9),'GLM-5.3':(4,-15),'DeepSeek V4 Pro':(-4,-16),'Sol':(4,-10),'Grok 4.7':(4,-14),'Fable 5':(-5,9)},'PA':{'Fable 5.1':(-6,9),'Opus 5':(-5,-17),'Astra':(-4,9),'Kimi K3':(5,8),'GLM-5.3':(5,-17),'DeepSeek V4 Pro':(-3,9),'Sol':(-4,-17),'Grok 4.7':(4,9),'Fable 5':(-5,9)}}
for ax,k,title in zip(axes[1:],('CCC','PA'),('(b) Score concordance','(c) Order agreement')):
 for r in rows:
  if r['imputed']:
   continue
  x,y=r['evaluation'],r[k];col=colors[r['name']];ax.scatter(x,y,s=49,marker='o',color=col,zorder=3);off=offsets[k][r['name']];ax.annotate(labels.get(r['name'],r['name']),(x,y),xytext=off,textcoords='offset points',ha='right' if off[0]<0 else 'left',fontsize=11.4,color=col)
 ax.set_xlim(0,140);ax.set_xticks([0,60,120]);ax.set_ylim((0,28) if k=='CCC' else (58,82));ax.set_yticks([0,10,20] if k=='CCC' else [60,70,80]);ax.set_xlabel('Assessment cost (USD)');ax.set_ylabel('Score' if k=='CCC' else 'PA (%)',labelpad=1);ax.set_title(title,loc='left',fontweight='bold',pad=32);ax.grid(color='#e9e5df');ax.tick_params(length=0)
fig.subplots_adjust(left=.115,right=.995,bottom=.17,top=.77,wspace=.36)
for ext in ('pdf','svg','png'):fig.savefig(R/'figures'/f'cost-analysis.{ext}',dpi=220,bbox_inches='tight')
plt.close(fig)
p=R/'figures/cost-analysis.svg';p.write_text('\n'.join(line.rstrip() for line in p.read_text().splitlines())+'\n')


==> scripts/plot_cost_quality_story.py <==
"""Plot observed build/deployment expenditure against frozen Score.

This is a cross-artifact descriptive plot, not a within-researcher budget curve.
Only the eight complete, non-imputed artifacts appear. Costs are known
standardized API-equivalent charges from assets/cost-story-audit.json.
"""

import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt


ROOT = Path(__file__).resolve().parents[1]
rows = [row for row in json.loads((ROOT / "assets/cost-story-audit.json").read_text())["rows"]
        if not row["imputed_score"]]
assert len(rows) == 8
short = {
    "Kimi K3": "K3", "DeepSeek V4 Pro": "DS Pro", "GLM-5.3": "GLM",
    "Grok 4.7": "Grok", "Fable 5.1": "Fable 5.1", "Opus 5": "Opus",
}
colors = {
    "Astra": "#315D7D", "Grok 4.7": "#A88921", "Fable 5.1": "#A75D4A",
}
offsets = {
    "build_usd_known": {
        "Grok 4.7": (5, 12), "Fable 5.1": (5, -20), "Opus 5": (4, 7),
        "Astra": (-4, 8), "Kimi K3": (4, 7), "GLM-5.3": (4, -12),
        "Sol": (-4, -12), "DeepSeek V4 Pro": (4, -12),
    },
    "deployment_usd_known": {
        "Grok 4.7": (4, 7), "Fable 5.1": (4, 6), "Opus 5": (-4, -13),
        "Astra": (4, 7), "Kimi K3": (4, 7), "GLM-5.3": (4, -12),
        "Sol": (-4, 7), "DeepSeek V4 Pro": (4, -12),
    },
}

plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 13, "pdf.fonttype": 42,
    "svg.fonttype": "none", "axes.spines.top": False,
    "axes.spines.right": False, "axes.edgecolor": "#9FAAB2",
    "axes.labelcolor": "#23384C", "text.color": "#23384C",
    "xtick.color": "#526372", "ytick.color": "#526372",
})
figure, axes = plt.subplots(2, 1, figsize=(5.5, 4.4), sharey=True)
panels = (
    ("build_usd_known", "(a) Research + development", 85, "Spearman ρ = 0.17"),
    ("deployment_usd_known", "(b) Frozen assessment", 120, "Spearman ρ = 0.26"),
)
for ax, (field, title, xmax, rho) in zip(axes, panels):
    for row in rows:
        label = row["researcher"]
        x, y = row[field], row["ccc_x100"]
        color = colors.get(label, "#788A96")
        if field == "build_usd_known":
            reservation = sum(row["unresolved"].get(key) or 0
                              for key in ("designer", "development"))
        else:
            reservation = row["unresolved"].get("evaluation") or 0
        if reservation:
            ax.hlines(y, x, x + reservation, color=color, alpha=.45,
                      linewidth=2.1, zorder=2)
            ax.plot(x + reservation, y, marker="|", markersize=9,
                    color=color, alpha=.6, zorder=2)
        ax.scatter(x, y, s=47,
                   color="white" if row["external_cost_report"] else color,
                   edgecolor=color if row["external_cost_report"] else "white",
                   linewidth=1.2 if row["external_cost_report"] else .8,
                   zorder=3)
        dx, dy = offsets[field][label]
        ax.annotate(short.get(label, label), (x, y), xytext=(dx, dy),
                    textcoords="offset points", color=color, fontsize=10.6,
                    ha="right" if dx < 0 else "left", va="center")
    ax.set_xlim(0, xmax)
    ax.set_ylim(0, 27)
    ax.set_yticks((0, 10, 20))
    ax.set_title(title, loc="left", fontsize=13.5, fontweight="bold", pad=8)
    ax.set_ylabel("Score")
    ax.set_xlabel("Recorded API-equivalent cost (USD)")
    ax.grid(color="#E5EAED", linewidth=.8)
    ax.set_axisbelow(True)
    ax.tick_params(length=0)
    ax.text(.98, .08, rho, transform=ax.transAxes, ha="right", va="bottom",
            fontsize=10.5, color="#60717C")
axes[0].set_xticks((0, 20, 40, 60, 80))
axes[1].set_xticks((0, 30, 60, 90, 120))
figure.subplots_adjust(left=.15, right=.94, top=.94, bottom=.12, hspace=.58)
for suffix in ("pdf", "svg", "png"):
    figure.savefig(ROOT / "figures" / f"cost-quality-story.{suffix}",
                   dpi=240, bbox_inches="tight")
plt.close(figure)


==> scripts/plot_current_leaderboard.py <==
"""Regenerate the current raw-concordance opening figure."""
import runpy
from pathlib import Path
runpy.run_path(str(Path(__file__).with_name("plot_q_leaderboard.py")), run_name="__main__")


==> scripts/plot_design_concentration.py <==
"""Compare frozen score-weight concentration; keep explanations in LaTeX captions."""
from pathlib import Path
import json,hashlib
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
R=Path(__file__).resolve().parents[1]
d=json.loads((R/'assets/design-concentration.json').read_text())
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':12,'pdf.fonttype':42,'svg.fonttype':'none','axes.spines.top':False,'axes.spines.right':False,'axes.edgecolor':'#c8c2b9','axes.labelcolor':'#333333','xtick.color':'#555555','ytick.color':'#555555'})
fig,axs=plt.subplots(1,3,figsize=(11.8,3.5),sharey=True)
for ax,dom in zip(axs,('coding','co-work','reasoning')):
 for name,color in [('Grok','#b77558'),('Fable 5.1','#416980')]:
  w=np.sort(np.array(d['weights'][name][dom]))[::-1];n=len(w)
  x=np.arange(n+1)/n*100;y=np.r_[0,np.cumsum(w)]*100
  ax.plot(x,y,color=color,lw=2.4,label=name)
 ax.set_title({'coding':'Coding','co-work':'Co-work','reasoning':'Reasoning'}[dom],loc='left',fontweight='bold')
 ax.set_xlim(0,100);ax.set_ylim(0,104);ax.set_xticks([0,25,50,75,100]);ax.set_yticks([0,25,50,75,100]);ax.grid(color='#e9e5df',lw=.8);ax.set_xlabel('Highest-weight questions (%)')
 if dom=='co-work':
  ax.scatter([30],[93.87],color='#b77558',s=28,zorder=5)
  ax.annotate('6 / 20 questions\n93.87% of weight',xy=(30,93.87),xytext=(45,18),fontsize=11,color='#8d4f35',arrowprops={'arrowstyle':'-','color':'#b77558','lw':1},ha='left')
axs[0].set_ylabel('Cumulative score weight (%)')
handles,labels=axs[0].get_legend_handles_labels();fig.legend(handles,labels,ncol=2,frameon=False,loc='upper center',bbox_to_anchor=(.52,1.04))
fig.subplots_adjust(left=.07,right=.99,bottom=.20,top=.85,wspace=.15)
for ext in ('pdf','png','svg'):fig.savefig(R/'figures'/f'design-concentration.{ext}',dpi=220,bbox_inches='tight')
plt.close(fig)
p=R/'figures/design-concentration.svg';p.write_text('\n'.join(x.rstrip() for x in p.read_text().splitlines())+'\n')


==> scripts/plot_figure1.py <==
"""Render layout placeholders only. No experimental scores are encoded here."""
from pathlib import Path
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Patch
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
MODELS = [
    'GPT-6\nAstra', 'GPT-5.6\nSol', 'GPT-5.5', 'Fable\n5.1',
    'Fable 5', 'Opus 5', 'Gemini\n3.8 Flash', 'Gemini\n3.1 Pro',
    'GLM-5.3', 'GLM-5.2', 'Kimi K3', 'DeepSeek\nV4 Pro',
    'DeepSeek\nV4 Flash', 'Qwen3.8\nMax', 'MiniMax\nM3', 'MiMo\nV2.5 Pro',
]
COLORS = ['#368E91', '#C89B4F', '#8A7DB5']
plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 11,
                     'pdf.fonttype': 42, 'svg.fonttype': 'none'})
fig, ax = plt.subplots(figsize=(14.8, 5.8))
x = np.arange(len(MODELS))
for j, (domain, color) in enumerate(zip(['Coding', 'Co-work', 'Reasoning'], COLORS)):
    positions = x + (j - 1) * .23
    ax.bar(positions, np.full(len(x), .59), width=.205, color=color,
           alpha=.22, edgecolor=color, linewidth=1, hatch='//', zorder=3)
    for position in positions:
        ax.text(position, .615, 'xxx', ha='center', va='bottom', fontsize=12,
                color=color, fontweight='bold', rotation=90)
ax.set_xlim(-.65, len(x)-.35)
ax.set_ylim(0, 1)
ax.set_yticks([])
ax.set_ylabel('Reference agreement (Pearson r)', labelpad=12, color='#253448', fontsize=14)
ax.set_xticks(x, MODELS, rotation=55, ha='right', rotation_mode='anchor', fontsize=14)
ax.tick_params(axis='x', length=0, pad=9)
for spine in ['top', 'right', 'left']:
    ax.spines[spine].set_visible(False)
ax.spines['bottom'].set_color('#CCD3DA')
ax.text(0, 1.075, 'Evaluation research across three domains', transform=ax.transAxes,
        fontsize=19, weight='bold', color='#253448')
ax.text(1, 1.075, 'LAYOUT ONLY  /  RESULTS PENDING', transform=ax.transAxes,
        fontsize=11, ha='right', color='#687684')
ax.legend(handles=[Patch(facecolor=c, label=d) for c, d in zip(COLORS,
          ['Coding', 'Co-work', 'Reasoning'])], loc='upper left',
          bbox_to_anchor=(0, 1.025), ncol=3, frameon=False, fontsize=14)
ax.text(.99, .87, 'All values: xxx\nEqual bar heights carry no score information',
        transform=ax.transAxes, ha='right', fontsize=12, color='#687684')
fig.subplots_adjust(left=.055, right=.99, top=.82, bottom=.34)
for extension in ['pdf', 'svg', 'png']:
    fig.savefig(ROOT / 'figures' / f'researcher-domain-placeholder.{extension}',
                dpi=220, facecolor='white', bbox_inches='tight')


==> scripts/plot_grok_weights.py <==
"""Grok/Fable frozen profiles and Grok's uniform-weight counterfactual."""
import json
import hashlib
from pathlib import Path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from paper_style import ROOT, INK, PALE, apply, finish, save

apply()
d = json.loads((ROOT/'assets/grok-weight-counterfactual.json').read_text())
concentration = json.loads((ROOT/'assets/design-concentration.json').read_text())
fable_path = Path('/nfs/hpc/share/zhanyaol/self-evaluation-artifacts/collaborator-trajectories-20260925/fable-5-1-002/research-checkpoints/000014/evaluation.json')
fable_manifest = json.loads(fable_path.read_text())
freeze_path = fable_path.parents[2]/'freeze.json'
assert hashlib.sha256(fable_path.read_bytes()).hexdigest() == json.loads(freeze_path.read_text())['files']['evaluation.json']
curves = {}
for name in ['Grok', 'Fable 5.1']:
    weights = concentration['weights'][name]['co-work']
    w = np.sort(weights)[::-1]
    w = w/w.sum()
    if name == 'Fable 5.1':
        actual = np.sort(list(fable_manifest['domain_aggregations']['co-work']['weights'].values()))[::-1]
        assert np.allclose(w, actual/actual.sum(), atol=1e-12, rtol=0)
    curves[name] = {'x': (np.arange(len(w)+1)/len(w)*100).tolist(),
                    'y': (np.r_[0,np.cumsum(w)]*100).tolist()}
fable = json.loads((ROOT/'assets/matched-panel-analysis.json').read_text())['summary']['Fable']
frozen, fable_color, uniform = '#364952', '#486B80', '#C46B4E'
fig = plt.figure(figsize=(5.5, 1.9))
ax = fig.add_axes([.10, .29, .24, .52])
ax.plot(curves['Grok']['x'], curves['Grok']['y'], color=frozen, lw=1.35)
ax.plot(curves['Fable 5.1']['x'], curves['Fable 5.1']['y'], color=fable_color, lw=1.3, ls='-.')
ax.plot([0,100], [0,100], color=uniform, lw=1.1, ls='--')
gx, gy = curves['Grok']['x'][6], curves['Grok']['y'][6]
ax.scatter([gx], [gy], s=16, color=frozen, zorder=4)
ax.set(xlim=(0,100), ylim=(0,104), xticks=[0,50,100], yticks=[0,50,100],
       xlabel='Highest-weight questions (%)', ylabel='Cumulative weight (%)')
ax.set_title('(a) Co-work concentration', loc='left', fontsize=7.2, pad=7)
finish(ax,'y')
ax.tick_params(labelsize=6.7, pad=2)
ax.xaxis.label.set_size(6.7);ax.yaxis.label.set_size(6.7)
rows = d['summary']['published_matched_12']
domains = ['coding','co-work','reasoning','overall']
for left, metric, title in [(.51,'score','(b) Score'),(.80,'pa','(c) PA (%)')]:
    ax = fig.add_axes([left,.29,.18,.52])
    for y, domain in zip(range(3,-1,-1), domains):
        a, b = rows[domain]['frozen'][metric], rows[domain]['uniform'][metric]
        if domain == 'overall':ax.axhspan(y-.45,y+.45,color=PALE,zorder=0)
        ax.plot([a,b],[y-.12,y-.12],color='#ADB8C0',lw=1.25,zorder=2)
        ax.scatter([a],[y-.12],s=20,color=frozen,marker='o',zorder=3)
        ax.scatter([fable[domain][metric]['estimate']],[y+.12],s=24,color=fable_color,
                   marker='^',zorder=3)
        ax.scatter([b],[y-.12],s=26,facecolor='none',edgecolor=uniform,marker='D',lw=1,zorder=4)
    ax.set_yticks(range(3,-1,-1), ['Coding','Co-work','Reasoning','Overall'] if metric=='score' else [])
    ax.set_ylim(-.65,3.65)
    ax.set_xlim((0,60) if metric=='score' else (50,100))
    ax.set_xticks([0,30,60] if metric=='score' else [50,75,100])
    ax.set_title(title, loc='left', fontsize=7.2, pad=7)
    finish(ax)
    ax.tick_params(labelsize=6.7,pad=3)
    ax.spines['left'].set_visible(False)
handles = [Line2D([],[],color=frozen,marker='o',lw=1.1,ms=4,label='Grok'),
           Line2D([],[],color=fable_color,marker='^',lw=1.1,ls='-.',ms=4,label='Fable'),
           Line2D([],[],color=uniform,marker='D',markerfacecolor='none',lw=1,ls='--',ms=4,label='Uniform weights')]
fig.legend(handles=handles,loc='lower center',bbox_to_anchor=(.56,.005),ncol=3,fontsize=7)
save(fig,'grok-weight-counterfactual')

inputs = {'figure':'5', 'legend':['Grok','Fable','Uniform weights'],
          'fable_label_means':'Fable 5.1', 'curves':curves,
          'uniform_curve':{'x':[0,100],'y':[0,100]},
          'uniform_metric_interpretation':'Grok same-response equal-within-domain-weight counterfactual; not Fable reweighted',
          'metrics':{domain:{'Grok':rows[domain]['frozen'],
                             'Fable':{m:fable[domain][m]['estimate'] for m in ['score','pa']},
                             'Uniform weights':rows[domain]['uniform']} for domain in domains},
          'candidate_count':12, 'target_count':14, 'new_model_calls':0,
          'source_sha256':{str(p):hashlib.sha256(p.read_bytes()).hexdigest() for p in
                          [ROOT/'assets/design-concentration.json',ROOT/'assets/grok-weight-counterfactual.json',
                           ROOT/'assets/matched-panel-analysis.json',fable_path,freeze_path]}}
(ROOT/'assets/figure5-comparison-inputs.json').write_text(json.dumps(inputs,indent=2)+'\n')

lines = [r'\begin{table}[!htbp]',r'\centering\small',r'\begin{tabular}{llrrrr}',
         r'\toprule',r' & & \multicolumn{2}{c}{Frozen weights} & \multicolumn{2}{c}{Uniform weights} \\',
         r'\cmidrule(lr){3-4}\cmidrule(lr){5-6}',r'Candidate panel & Domain & Score & PA (\%) & Score & PA (\%) \\',r'\midrule']
for panel, name in [('published_matched_12','Matched twelve'),('complete_item_panel','Complete ten')]:
    for i, domain in enumerate(domains):
        r = d['summary'][panel][domain]
        lines.append(f'{name if i==0 else ""} & {domain.capitalize()} & '+
                     ' & '.join(f'{r[v][m]:.2f}' for v in ['frozen','uniform'] for m in ['score','pa'])+r' \\')
    if panel=='published_matched_12':lines.append(r'\midrule')
lines += [r'\bottomrule\end{tabular}',r'\caption{\textbf{Grok aggregation counterfactual.} The matched panel uses the same twelve candidates as the Random120 comparison. The complete-item panel retains the ten candidates with all 107 grades available. Targets and within-panel item exclusions remain fixed between variants. These are offline counterfactuals; the primary leaderboard retains the submitted weights.}',r'\label{tab:grok-weight-counterfactual}',r'\end{table}']
(ROOT/'figures/table_grok_weights.tex').write_text('\n'.join(lines)+'\n')


==> scripts/plot_q_leaderboard.py <==
"""Opening chart: raw concordance on frozen panels, ordered by overall CCC."""
from pathlib import Path
import json,hashlib
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
R=Path(__file__).resolve().parents[1];path=R/'assets/ccc-audit.json';A=json.loads(path.read_text())['summary']
NAMES=['Opus5','Astra','Sol','Fable','GLM5.3','K3','DS Pro','Grok']
ORDER=sorted(NAMES,key=lambda n:A[n]['overall']['avg']['ccc'],reverse=True)
LABEL={'Opus5':'Opus 5','Fable':'Fable 5.1','Astra':'GPT-6\nAstra','K3':'Kimi K3','GLM5.3':'GLM-5.3','DS Pro':'DeepSeek\nV4 Pro','Grok':'Grok 4.7','Sol':'GPT-5.6\nSol'}
DOM=('coding','co-work','reasoning');COLORS=('#486B80','#C46B4E','#939C9F')
# Retain the grouped-bar geometry; distinguish domains with restrained, separated hues.
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':12,'pdf.fonttype':42,'svg.fonttype':'none'})
fig,ax=plt.subplots(figsize=(10.6,4.0));x=np.arange(len(ORDER));width=.235
for j,(domain,color) in enumerate(zip(DOM,COLORS)):
 vals=[100*A[n]['overall'][domain]['ccc'] for n in ORDER]
 ax.bar(x+(j-1)*width,vals,width=width*.93,color=color,edgecolor='white',linewidth=.35,label={'coding':'Coding','co-work':'Co-work','reasoning':'Reasoning'}[domain],zorder=3)
 # At paper scale, a sub-point bar disappears into the zero line. Mark its true value.
 for i,value in enumerate(vals):
  if abs(value)<1:
   xpos=x[i]+(j-1)*width
   ax.scatter(xpos,value,s=40,marker='v' if value<0 else '^',color=color,
              edgecolors='white',linewidths=.5,zorder=5)
   ax.annotate(f'{value:.2f}',(xpos,value),xytext=(0,-13 if value<0 else 7),
               textcoords='offset points',ha='center',va='center',fontsize=10,
               color='#242A30',zorder=6)
# An aligned summary strip separates aggregate numbers from domain bar heights.
from matplotlib.patches import Rectangle
ax.add_patch(Rectangle((0,1.065),1,.15,transform=ax.transAxes,
                      color='#F5F7F8',linewidth=0,clip_on=False,zorder=0))
ax.text(-.022,1.14,'Overall Score',transform=ax.transAxes,ha='right',va='center',
        fontsize=11,color='#64717A',clip_on=False)
for i,n in enumerate(ORDER):
 ax.text(i,1.14,f"{100*A[n]['overall']['avg']['ccc']:.2f}",
         transform=ax.get_xaxis_transform(),ha='center',va='center',
         fontsize=12,fontweight='semibold',color='#242A30',clip_on=False)
ax.set_ylim(-5,50);ax.set_yticks(np.arange(0,51,10));ax.set_xlim(-.62,len(ORDER)-.38)
ax.set_ylabel('Score',fontsize=12,color='#242A30',labelpad=10)
ax.set_xticks(x,[LABEL[n] for n in ORDER]);ax.tick_params(axis='both',length=0,labelcolor='#64717A',pad=8)
ax.set_axisbelow(True);ax.grid(axis='y',color='#E4E9EC',lw=.7)
ax.spines[['top','right','left']].set_visible(False);ax.spines['bottom'].set_color('#BFC8CD')
ax.legend(loc='upper center',bbox_to_anchor=(.5,1.46),ncol=3,frameon=False,handlelength=1.5,columnspacing=2)
fig.subplots_adjust(left=.075,right=.995,top=.70,bottom=.2)
for ext in ('pdf','svg','png'):fig.savefig(R/'figures'/f'researcher-domain-leaderboard.{ext}',dpi=240,bbox_inches='tight',facecolor='white')
plt.close(fig)
p=R/'figures/researcher-domain-leaderboard.svg';p.write_text('\n'.join(l.rstrip() for l in p.read_text().splitlines())+'\n')
out={'order':ORDER,'sort':'descending target-equal overall raw CCC across the existing fourteen targets','display_multiplier':100,'display_axis':{'minimum':-5,'maximum':50},'annotation_layout':'Aligned Overall Score strip','domain_order':DOM,'domain_colors':dict(zip(DOM,COLORS)),'raw_scores':{n:{d:A[n]['overall'][d]['ccc'] for d in (*DOM,'avg')} for n in ORDER},'source_sha256':hashlib.sha256(path.read_bytes()).hexdigest(),'script_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),'new_inference_calls':0}
(R/'assets/ccc-opening-style-20260925.json').write_text(json.dumps(out,indent=2)+'\n')
print('Order:',ORDER)
for n in ORDER:print(n,round(A[n]['overall']['avg']['ccc'],6))


==> scripts/plot_q_pa_joint.py <==
"""Joint view of retrospective raw CCC and frozen-program PA."""
from pathlib import Path
import json,hashlib
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
R=Path(__file__).resolve().parents[1]
p=R/'assets/ccc-audit.json'
a=json.loads(p.read_text())['summary']
pa=json.loads((R/'assets/pa-mse-audit.json').read_text())['main']
names=['Fable','Opus5','Astra','K3','GLM5.3','DS Pro','Grok','Sol','Fable5']
labels={'Fable':'Fable 5.1','Opus5':'Opus 5','Astra':'Astra','K3':'Kimi K3','GLM5.3':'GLM-5.3','DS Pro':'DS V4 Pro','Grok':'Grok 4.7','Sol':'Sol','Fable5':'Fable 5\n100-imputed'}
offset={'Fable':(4,10),'Opus5':(4,-10),'Astra':(-5,0),'K3':(2,7),'GLM5.3':(-5,5),'DS Pro':(-1,-12),'Grok':(-2,8),'Sol':(-7,-12),'Fable5':(4,2)}
align={'Fable':'left','Opus5':'left','Astra':'right','K3':'left','GLM5.3':'right','DS Pro':'center','Grok':'right','Sol':'center','Fable5':'left'}
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':8,'pdf.fonttype':42,'svg.fonttype':'none'})
fig,ax=plt.subplots(figsize=(3.15,2.15))
points={}
for n in names:
 x=100*a[n]['overall']['avg']['ccc'];y=100*pa[n]['summary']['overall']['avg']['pa'];points[n]={'CCC_x100':x,'PA_percent':y}
 ax.scatter([x],[y],s=24,marker='x' if n=='Fable5' else 'o',c='#A66B4F' if n!='Fable5' else '#777777',zorder=3,linewidths=1)
 ax.annotate(labels[n],(x,y),xytext=offset[n],textcoords='offset points',ha=align[n],va='bottom',fontsize=7,color='#403830')
ax.set(xlim=(-19,28),ylim=(38,83),xlabel='Overall CCC ×100 ↑',ylabel='Overall PA (%) ↑')
ax.set_xticks([-10,0,10,20]);ax.set_yticks([40,50,60,70,80])
ax.spines[['top','right']].set_visible(False)
for s in ('bottom','left'):ax.spines[s].set_color('#cec4b8')
ax.tick_params(length=0,pad=4);ax.grid(color='#ece7e0',lw=.6);ax.set_axisbelow(True)
fig.subplots_adjust(left=.18,right=.98,bottom=.21,top=.94)
for ext in ('pdf','png','svg'):fig.savefig(R/'figures'/f'ccc-pa-joint.{ext}',bbox_inches='tight',dpi=240)
s=R/'figures/ccc-pa-joint.svg';s.write_text('\n'.join(x.rstrip() for x in s.read_text().splitlines())+'\n')
(R/'assets/ccc-pa-joint.json').write_text(json.dumps({'points':points,'source_sha256':hashlib.sha256(p.read_bytes()).hexdigest(),'aggregation':'target-equal Overall across fourteen targets','metric_status':'retrospective','new_inference_calls':0},indent=2)+'\n')


==> scripts/plot_reference_scatter.py <==
"""Plot unchanged measured scores, OLS descriptive trends, and the identity reference.

The OLS lines summarize y versus x; they never calibrate assessed scores.
Run with an audit containing details[researcher][target].x/y to refresh the
portable input; without arguments, use assets/reference-scatter-input.json.
"""
from pathlib import Path
import json, hashlib, sys
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
ROOT=Path(__file__).resolve().parents[1]
MODELS=('Astra','K3','Fable')
TARGETS=('scicode','gdpval','hle','terminal-bench-2-1','browsecomp','aa-lcr')
TITLES=('Coding · development\nSciCode','Co-work · development\nGDPval','Reasoning · development\nHLE','Coding · sealed\nTerminal-Bench 2.1','Co-work · sealed\nBrowseComp','Reasoning · sealed\nAA-LCR')
AUDIT=json.loads((ROOT/'assets/pa-mse-audit.json').read_text())
CCC=json.loads((ROOT/'assets/ccc-audit.json').read_text())
input_path=ROOT/'assets/reference-scatter-input.json'
if len(sys.argv)>1:
 source=Path(sys.argv[1]);raw=json.loads(source.read_text())
 data={'source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),'panels':{}}
 for target in TARGETS:
  data['panels'][target]={}
  for model in MODELS:
   row=raw['details'][model][target]
   data['panels'][target][model]={k:row[k] for k in ('x','y','models')}
 input_path.write_text(json.dumps(data,indent=2)+'\n')
else:data=json.loads(input_path.read_text())
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'pdf.fonttype':42,'svg.fonttype':'none','axes.labelcolor':'#334155','text.color':'#243247','xtick.color':'#64748b','ytick.color':'#64748b'})
color={'Astra':'#C06A46','K3':'#35788F','Fable':'#8473AF'}
marker={'Astra':'o','K3':'^','Fable':'s'}
labels={'Astra':'GPT-6 Astra','K3':'Kimi K3','Fable':'Fable 5.1'}
fig=plt.figure(figsize=(12,9.2));grid=fig.add_gridspec(2,3,left=.065,right=.985,top=.9,bottom=.07,wspace=.21,hspace=.32)
checks=[]
for index,(target,title) in enumerate(zip(TARGETS,TITLES)):
 sub=grid[index//3,index%3].subgridspec(2,1,height_ratios=[1,.28],hspace=.4)
 ax=fig.add_subplot(sub[0]);stats=fig.add_subplot(sub[1]);stats.axis('off')
 ax.set_xlim(-.025,1.04);ax.set_ylim(-.025,1.04);ax.set_yticks([0,.25,.5,.75,1]);ax.grid(color='#ebedf0',lw=.7);ax.set_axisbelow(True)
 ax.plot([0,1],[0,1],color='#8b929d',ls=(0,(4,4)),lw=1.1,zorder=1)
 for model in MODELS:
  row=data['panels'][target][model];x=np.array(row['x']);y=np.array(row['y'])
  ref=AUDIT['main'][model]['details'][target]
  q=1-np.mean((x-y)**2)
  assert abs(q-ref['Q'])<1e-12,(target,model,q,ref['Q'])
  mx,my=np.mean(x),np.mean(y)
  raw_ccc=2*np.mean((x-mx)*(y-my))/(np.var(x)+np.var(y)+(mx-my)**2)
  assert abs(raw_ccc-CCC['details'][model][target]['ccc'])<1e-12
  pairs=[(i,j) for i in range(len(x)) for j in range(i+1,len(x)) if y[i]!=y[j]]
  pa=np.mean([1.0 if (x[i]-x[j])*(y[i]-y[j])>0 else (0.5 if x[i]==x[j] else 0.0) for i,j in pairs])
  assert abs(pa-ref['pa'])<1e-12,(target,model,pa,ref['pa'])
  slope,intercept=np.linalg.lstsq(np.column_stack((x,np.ones_like(x))),y,rcond=None)[0]
  assert np.ptp(x)>0
  xx=np.linspace(x.min(),x.max(),100)
  ax.plot(xx,slope*xx+intercept,color=color[model],lw=1.45,alpha=.9,zorder=2)
  ax.scatter(x,y,s=38,c=color[model],marker=marker[model],edgecolors='white',linewidths=.6,alpha=.9,zorder=3)
  checks.append({'target':target,'researcher':model,'n':len(x),'Q':float(q),'CCC':float(raw_ccc),'PA':float(pa),'ols_slope':float(slope),'ols_intercept':float(intercept)})
 ax.spines[['top','right']].set_visible(False)
 for side in ('left','bottom'):ax.spines[side].set_color('#d3d9e1')
 ax.tick_params(length=0,labelsize=8.5);ax.set_title(title,loc='left',fontsize=11,pad=10,linespacing=1.5)
 if index%3==0:ax.set_ylabel('Reference score y (fixed scale)',fontsize=10)
 ax.set_xlabel('Measured domain score x',fontsize=9,labelpad=5)
 stats.text(0,1,'n = '+str(len(x)),fontsize=8,color='#6b7280',va='top')
 for xpos,label in ((.64,'Score'),(.95,'PA')):stats.text(xpos,1,label,ha='right',va='top',fontsize=8,color='#6b7280')
 for j,model in enumerate(MODELS):
  ref=AUDIT['main'][model]['details'][target];yp=.72-j*.28
  stats.text(0,yp,model if model!='Fable' else 'Fable 5.1',color=color[model],fontsize=8.5,va='top')
  for xpos,value in ((.64,f"{100*CCC['details'][model][target]['ccc']:.2f}"),(.95,f"{100*ref['pa']:.1f}%")):stats.text(xpos,yp,value,ha='right',va='top',fontsize=8.5,color=color[model])
handles=[Line2D([0],[0],color=color[m],marker=marker[m],lw=1.4,label=labels[m]) for m in MODELS]+[Line2D([0],[0],color='#8b929d',ls='--',lw=1.1,label='Equal-score reference (y=x)')]
fig.legend(handles=handles,loc='upper center',bbox_to_anchor=(.52,.985),ncol=4,frameon=False,fontsize=10)
for ext in ('pdf','svg','png'):fig.savefig(ROOT/'figures'/f'figure3_family_scatter.{ext}',dpi=230,bbox_inches='tight',facecolor='white')
plt.close(fig)
p=ROOT/'figures/figure3_family_scatter.svg';p.write_text('\n'.join(line.rstrip() for line in p.read_text().splitlines())+'\n')
(ROOT/'assets/reference-scatter-checks.json').write_text(json.dumps({'interpretation':'OLS trends are descriptive; CCC and PA use untransformed candidate scores.','checks':checks,'points_and_metrics_match_existing_audit':True,'input_sha256':hashlib.sha256(input_path.read_bytes()).hexdigest(),'new_model_calls':0},indent=2)+'\n')
print('Verified and plotted',len(checks),'model-target panels; original responses and references unchanged.')


==> scripts/render_current_tables.py <==
"""Regenerate the two current Score/PA tables from frozen numeric audits."""
import runpy
from pathlib import Path

HERE = Path(__file__).parent
for script in ("render_main_results.py", "render_target_results_top6.py"):
    runpy.run_path(str(HERE / script), run_name="__main__")


==> scripts/render_main_diagnostics.py <==
"""Component effects and question-count mean/variation, from unchanged frozen data."""
import json
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from paper_style import ROOT,INK,MUTED,PALE,MODEL,MARKER,apply,finish,save
apply()
d=json.loads((ROOT/'assets/ccc-frozen-component-subsets.json').read_text())
selected=[('K3','hard_implementation','K3 · hard coding'),('Astra','codebase_tracing','Astra · repo tracing'),('Astra','gdp_data','Astra · spreadsheets'),('Astra','arxiv_math','Astra · ArXiv math'),('GLM5.3','arxiv_math','GLM · ArXiv math'),('K3','arxiv_math','K3 · ArXiv math'),('Astra','constructed_math','Astra · constructed math')]
rows=[next(r for r in d['components'] if (r['researcher'],r['group'])==(n,g)) for n,g,_ in selected]
fig=plt.figure(figsize=(5.5,2.65))
a=fig.add_axes([.30,.51,.28,.36]);b=fig.add_axes([.67,.51,.31,.36],sharey=a)
y=np.arange(len(rows))[::-1]
for ax,metric,title in [(a,'ccc','(a) Component effect · Score'),(b,'pa','(b) Component effect · PA')]:
 for pos,row in zip(y,rows):
  inf=row[metric]['domain'];rnd=inf['random_penalty']
  if pos%2==0:ax.axhspan(pos-.48,pos+.48,color=PALE)
  ax.hlines(pos,100*rnd['low'],100*rnd['high'],color='#ADB8C0',lw=2)
  ax.plot(100*rnd['mean'],pos,marker='|',color=MUTED,ms=3)
  ax.scatter(100*inf['penalty'],pos,s=12,color=MODEL[row['researcher']],marker=MARKER[row['researcher']],zorder=4)
 ax.axvline(0,lw=.6,color='#87959E',ls='--');finish(ax);ax.set_title(title,loc='left',fontsize=7.1,pad=4)
 ax.tick_params(labelsize=6.8,pad=1);ax.spines[['left','bottom']].set_visible(False)
a.set_yticks(y,[f'{label} ({row["n"]})' for (_,_,label),row in zip(selected,rows)],fontsize=7.0)
a.tick_params(axis='y',pad=4);a.set_ylim(-.7,len(rows)-.3);b.tick_params(axis='y',labelleft=False)
a.set_xlim(-20,40);a.set_xticks([-20,0,20,40]);b.set_xlim(-25,25);b.set_xticks([-20,0,20])
fig.text(.66,.43,'Full − without component (points)',ha='center',fontsize=6.5,color=MUTED)
for i,(metric,stat,title) in enumerate([('CCC','mean','(c) Mean Score'),('PA','mean','(d) Mean PA'),('CCC','sd','(e) Score SD'),('PA','sd','(f) PA SD')]):
 ax=fig.add_axes([.065+i*.247,.125,.18,.245])
 for n in ['Astra','GLM5.3','K3']:
  vals=d['subsets'][n]['overall'][metric][:4 if stat=='sd' else 5];xx=np.arange(len(vals))
  if stat=='mean':ax.fill_between(xx,[100*v['low'] for v in vals],[100*v['high'] for v in vals],color=MODEL[n],alpha=.20,lw=0)
  ax.plot(xx,[100*v[stat] for v in vals],color=MODEL[n],marker=MARKER[n],ms=2.6,lw=.8)
 ax.set_xticks(range(4 if stat=='sd' else 5),['10','30','60','90'] if stat=='sd' else ['10','30','60','90','All'])
 ax.set_title(title,loc='left',fontsize=7.0,pad=3);finish(ax,'y');ax.tick_params(labelsize=6.8,pad=1)
 if stat=='sd':ax.set_ylim(0,8 if metric=='CCC' else 5)
 else:ax.set_ylim((-6,30) if metric=='CCC' else (45,80))
fig.text(.55,.015,'Questions per evaluation',ha='center',fontsize=6)
handles=[Line2D([],[],color=MODEL[n],marker=MARKER[n],lw=1,ms=3,label={'GLM5.3':'GLM-5.3','K3':'Kimi K3'}.get(n,n)) for n in ['Astra','GLM5.3','K3']]
fig.legend(handles=handles,loc='upper center',bbox_to_anchor=(.58,1.005),ncol=3,fontsize=6,handletextpad=.4,columnspacing=1.2)
save(fig,'research-diagnostics')
print('Rendered 7 component effects, 30 means/ranges, and 24 SDs from existing data.')


==> scripts/render_main_results.py <==
"""Readable main domain table plus the complete development/sealed breakdown."""
from pathlib import Path
import json
ROOT=Path(__file__).resolve().parents[1]
CCC=json.loads((ROOT/'assets/ccc-audit.json').read_text())['summary']
PA=json.loads((ROOT/'assets/pa-mse-audit.json').read_text())['main']
RANDOM=json.loads((ROOT/'assets/random120-score-audit.json').read_text())['summary']
NAMES={'Astra':'GPT-6 Astra','Grok':'Grok 4.7','Fable':'Fable 5.1','Opus5':'Opus 5','K3':'Kimi K3','Sol':'GPT-5.6 Sol','GLM5.3':'GLM-5.3','DS Pro':'DeepSeek V4 Pro','Fable5':'Fable 5 (imputed)','Random120':'Random120'}
ORDER=sorted([n for n in NAMES if n not in ['Fable5','Random120']],key=lambda n:CCC[n]['overall']['avg']['ccc'],reverse=True)
DOMAINS=['coding','co-work','reasoning','avg']
def value(n,s,d,m):
 if n=='Random120':v=RANDOM[s]['overall' if d=='avg' else d]['score' if m=='ccc' else 'pa_percent']
 else:v=100*(CCC[n][s][d]['ccc'] if m=='ccc' else PA[n]['summary'][s][d]['pa'])
 return f'{v:.2f}'
def cell(n,s,d,m):
 v=value(n,s,d,m);rank=sorted({float(value(a,s,d,m)) for a in ORDER},reverse=True)
 if n in ORDER:
  if float(v)==rank[0]:return r'\textbf{'+v+'}'
  if float(v)==rank[1]:return r'\underline{'+v+'}'
 return v
main=[r'\begin{table}[!htbp]',r'\centering',r'\caption{\textbf{Frozen evaluation scores across fourteen targets.} Score is raw-scale CCC times 100; PA is in percent. Rows are ordered by overall Score. \textbf{Bold}/\underline{underlined} identify the highest/second-highest observed values among the eight assessed artifacts. Random120 uses twelve complete candidates; the artifacts use thirteen. Fable 5 assigns 19 missing domain scores 100\% as a separate sensitivity scenario.}',r'\label{tab:main-results}',r'\footnotesize',r'\setlength{\tabcolsep}{3.1pt}',r'\renewcommand{\arraystretch}{1.24}',r'\begin{tabular}{@{}lrrrrrrrr@{}}',r'\toprule',r' & \multicolumn{2}{c}{Coding} & \multicolumn{2}{c}{Co-work} & \multicolumn{2}{c}{Reasoning} & \multicolumn{2}{c}{Overall} \\',r'\cmidrule(lr){2-3}\cmidrule(lr){4-5}\cmidrule(lr){6-7}\cmidrule(lr){8-9}',r'Evaluator & Score & PA & Score & PA & Score & PA & Score & PA \\',r'\midrule']
for n in ORDER+['Fable5','Random120']:
 if n=='Fable5':main.append(r'\midrule')
 main.append(' & '.join([NAMES[n]]+[cell(n,'overall',d,m) for d in DOMAINS for m in ['ccc','pa']])+r' \\')
main += [r'\bottomrule',r'\end{tabular}',r'\end{table}']
(ROOT/'figures/table_main_results.tex').write_text('\n'.join(main)+'\n')
full=[r'\begin{table}[!htbp]',r'\centering',r'\caption{\textbf{Complete development/sealed breakdown.} Target-equal Score and PA follow Table~\ref{tab:main-results}. Fable 5 is the stated 100\%-fill scenario and is excluded from ranking highlights.}',r'\label{tab:full-results}',r'\footnotesize',r'\setlength{\tabcolsep}{1.5pt}',r'\renewcommand{\arraystretch}{1.15}',r'\resizebox{\textwidth}{!}{%',r'\begin{tabular}{llrrrr|rrrr|rrrr}',r'\toprule',r' & & \multicolumn{4}{c|}{Development (6 targets)} & \multicolumn{4}{c|}{Sealed (8 targets)} & \multicolumn{4}{c}{Overall (14 targets)} \\',r'\cmidrule(lr){3-6}\cmidrule(lr){7-10}\cmidrule(lr){11-14}',r'Evaluator & Metric & Coding & Co-work & Reasoning & Avg. & Coding & Co-work & Reasoning & Avg. & Coding & Co-work & Reasoning & Avg. \\',r'\midrule']
for n in ORDER+['Fable5','Random120']:
 if n=='Fable5':full.append(r'\midrule')
 for m in ['ccc','pa']:
  full.append(' & '.join([NAMES[n] if m=='ccc' else '',r'Score$\uparrow$' if m=='ccc' else r'PA$\uparrow$']+[cell(n,s,d,m) for s in ['development','sealed','overall'] for d in DOMAINS])+r' \\')
 if n in ORDER:full.append(r'\addlinespace[2pt]')
full += [r'\bottomrule',r'\end{tabular}}',r'\end{table}']
(ROOT/'figures/table_full_results.tex').write_text('\n'.join(full)+'\n')
print('Rendered 80-cell main table and unchanged 240-cell complete breakdown.')


==> scripts/render_matched_panel.py <==
"""Render the complete eight-artifact matched-baseline comparison."""
import json
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap,TwoSlopeNorm
from paper_style import ROOT,INK,MUTED,PALE,apply,finish,save,annotation_color
apply()
d=json.loads((ROOT/'assets/matched-panel-analysis.json').read_text());s=d['summary']
names=['Astra','Grok','Fable','Opus5','K3','Sol','GLM5.3','DS Pro']
label={'Astra':'Astra','Grok':'Grok 4.7','Fable':'Fable 5.1','Opus5':'Opus 5','K3':'Kimi K3','Sol':'Sol','GLM5.3':'GLM-5.3','DS Pro':'DeepSeek V4 Pro'}
fig=plt.figure(figsize=(5.5,2.05));ax=fig.add_axes([.20,.20,.38,.58]);bx=fig.add_axes([.69,.20,.30,.58],sharey=ax)
cmap=LinearSegmentedColormap.from_list('difference',['#486B80','#FFFFFF','#C46B4E']);norm=TwoSlopeNorm(vmin=-40,vcenter=0,vmax=40)
v=np.array([[s[n][dd]['score']['difference_from_random120'] for dd in ['coding','co-work','reasoning']] for n in names])
im=ax.imshow(v,cmap=cmap,norm=norm,aspect='auto',interpolation='none');ax.set_yticks(range(8),[label[n] for n in names],fontsize=6.7);ax.set_xticks(range(3),['Coding','Co-work','Reasoning'],fontsize=6.7);ax.tick_params(axis='x',top=True,labeltop=True,bottom=False,labelbottom=False,pad=4);ax.tick_params(axis='y',length=0,pad=7)
for i in range(8):
 for j in range(3):ax.text(j,i,f'{v[i,j]:+.1f}',ha='center',va='center',fontsize=6.7,color=annotation_color(cmap(norm(v[i,j]))))
ax.set_xticks(np.arange(-.5,3,1),minor=True);ax.set_yticks(np.arange(-.5,8,1),minor=True);ax.grid(which='minor',color='white',lw=1.1);ax.tick_params(which='minor',length=0)
for spine in ax.spines.values():spine.set_visible(False)
for i,n in enumerate(names):
 r=s[n]['overall']['score'];ci=r['paired_difference_range']
 if i%2==0:bx.axhspan(i-.48,i+.48,color=PALE,zorder=0)
 bx.hlines(i,ci['p2_5'],ci['p97_5'],color='#AEBCC5',lw=2,zorder=2)
 bx.plot([ci['p2_5'],ci['p97_5']],[i,i],marker='|',ms=4,color='#AEBCC5',lw=0)
 bx.scatter(r['difference_from_random120'],i,color='#C46B4E',s=18,zorder=3)
bx.axvline(0,color=MUTED,ls='--',lw=.7);bx.set_xlim(-30,40);bx.set_xticks([-20,0,20,40]);bx.tick_params(axis='y',labelleft=False);bx.set_xlabel('Score difference',fontsize=6.7);finish(bx);bx.spines[['left','bottom']].set_visible(False)
fig.text(.20,.99,'(a)  Domain differences',fontsize=7.3,fontweight='semibold',va='top');fig.text(.69,.99,'(b)  Overall difference',fontsize=7.3,fontweight='semibold',va='top')
fig.text(.39,.055,'Score difference from Random120',ha='center',fontsize=6.7)
bx.tick_params(axis='x',labelsize=6,pad=2)
save(fig,'matched-baseline')
# Compact exact-number supplement; all methods use the same candidate IDs.
lines=[r'\begin{table}[!htbp]',r'\centering\footnotesize',r'\setlength{\tabcolsep}{5pt}',r'\begin{tabular}{lrrrrrr}',r'\toprule',r' & \multicolumn{4}{c}{Target-equal Score} & PA & Domain-equal \\',r'\cmidrule(lr){2-5}',r'Artifact & Coding & Co-work & Reasoning & Overall & Overall & Score \\',r'\midrule']
for n in names+['Random120']:
 if n=='Random120':lines.append(r'\midrule')
 vals=[s[n][dd]['score']['estimate'] for dd in ['coding','co-work','reasoning','overall']]+[s[n]['overall']['pa']['estimate'],s[n]['domain_equal']['score']]
 lines.append(' & '.join([label.get(n,n)]+[f'{v:.2f}' for v in vals])+r' \\')
lines += [r'\bottomrule\end{tabular}',r'\caption{\textbf{All artifacts and Random120 on the same twelve-candidate panel.} Every method uses the same candidate-reference intersections for each of fourteen targets. Target-equal Score gives each benchmark equal weight; domain-equal Score first averages targets within each domain, then gives each of three domains equal weight. PA is in percent.}',r'\label{tab:matched-baseline}',r'\end{table}']
(ROOT/'figures/table_matched_baseline.tex').write_text('\n'.join(lines)+'\n')
# Factor decomposition and aggregation sensitivity on the same fixed panel.
lines=[r'\begin{table}[!htbp]',r'\centering\footnotesize',r'\setlength{\tabcolsep}{3.6pt}',r'\begin{tabular}{lrrrrrrrr}',r'\toprule',r' & \multicolumn{2}{c}{Coding} & \multicolumn{2}{c}{Co-work} & \multicolumn{2}{c}{Reasoning} & \multicolumn{2}{c}{Overall Score} \\',r'\cmidrule(lr){2-3}\cmidrule(lr){4-5}\cmidrule(lr){6-7}\cmidrule(lr){8-9}',r'Artifact & $\bar r$ & $\overline{C_b}$ & $\bar r$ & $\overline{C_b}$ & $\bar r$ & $\overline{C_b}$ & Target-eq. & Domain-eq. \\',r'\midrule']
for n in names+['Random120']:
 if n=='Random120':lines.append(r'\midrule')
 vals=[s[n][dd][k] for dd in ['coding','co-work','reasoning'] for k in ['mean_target_correlation','mean_calibration_factor']]
 scores=[s[n]['overall']['score']['estimate'],s[n]['domain_equal']['score']]
 lines.append(' & '.join([label.get(n,n)]+[f'{v:.3f}' for v in vals]+[f'{v:.2f}' for v in scores])+r' \\')
lines += [r'\bottomrule\end{tabular}',r'\caption{\textbf{Association, calibration, and aggregation on twelve matched candidates.} Per-target CCC is $rC_b$; $C_b$ penalizes mean and dispersion mismatch. Factor means are reported separately, so $\bar r\,\overline{C_b}$ is not macro-CCC. Overall Score weights either all fourteen targets equally or each domain equally after averaging its targets.}',r'\label{tab:concordance-factors}',r'\end{table}']
(ROOT/'figures/table_concordance_factors.tex').write_text('\n'.join(lines)+'\n')
print('Rendered matched comparison, CCC decomposition, and aggregation sensitivity.')


==> scripts/render_pa_mse.py <==
"""Render current PA/CCC tables and figures; retain older scripts for history."""
from pathlib import Path
import json,sys
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
ROOT=Path(__file__).resolve().parents[1]
D=json.loads(Path(sys.argv[1]).read_text());SUM=D['summary'];DOM=('coding','co-work','reasoning');ORDER=['Astra','Sol','Fable','GLM5.3','K3','DS Pro'];LABEL=D['labels']
AUDIT=json.loads((ROOT/'assets/pa-mse-audit.json').read_text())
CCC=json.loads((ROOT/'assets/ccc-audit.json').read_text())
for m in ORDER:
 SUM[m]=AUDIT['main'][m]['summary']
 for t,row in D['details'][m].items():
  row.update(AUDIT['main'][m]['details'][t])
  row['ccc']=CCC['details'][m][t]['ccc']
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'pdf.fonttype':42,'svg.fonttype':'none','axes.labelcolor':'#334155','text.color':'#243247','xtick.color':'#64748b','ytick.color':'#64748b'})
def save(fig,name):
 for ext in ('pdf','svg','png'):fig.savefig(ROOT/'figures'/f'{name}.{ext}',dpi=230,bbox_inches='tight',facecolor='white')
 plt.close(fig)
import runpy
runpy.run_path(str(ROOT/'scripts/render_main_results.py'),run_name='__main__')
TNAME={'deep-swe':'DeepSWE','scicode':'SciCode','swe-bench-multilingual':'SWE-bench Multilingual','terminal-bench-2-1':'Terminal-Bench 2.1','programbench-vals-strict':'ProgramBench (Vals)','swe-vals':'SWE-bench (Vals)','advanced-if':'AdvancedIF','gdpval':'GDPval','browsecomp':'BrowseComp','harvey-aa-criterion':'Harvey LAB-AA','aa-briefcase-elo':'AA-Briefcase','hle':'HLE','aa-lcr':'AA-LCR','critpt-aa':'CritPt'}
lines=[r'\begin{table*}[t]\centering\scriptsize',r'\setlength{\tabcolsep}{3pt}',r'\begin{tabular}{lllrrrrrrr}\toprule',r'Target & Group & $n$ & Metric & Astra & Sol & Fable 5.1 & GLM & K3 & DS Pro \\ \midrule']
for dom in DOM:
 for t,scale in D['scales'].items():
  if scale['domain']!=dom:continue
  for k,tag in [('pa',r'PA$\uparrow$'),('ccc',r'Score$\uparrow$')]:
   vals=[f"{D['details'][m][t][k]*100:.2f}" for m in ORDER]
   group='Dev' if scale['split']=='development' else 'Assessment'
   lines.append(' & '.join([TNAME[t] if k=='pa' else '',group if k=='pa' else '',str(scale['n']) if k=='pa' else '',tag]+vals)+r' \\')
 lines.append(r'\addlinespace[3pt]')
lines += [r'\bottomrule\end{tabular}',r'\caption{Per-target PA (\%) and Score under Section~\ref{sec:quality}. Target groups and reference scales follow Appendix~\ref{app:matched-comparison}.}',r'\label{tab:matched-targets}\label{tab:pairwise-targets}',r'\end{table*}']
(ROOT/'figures/table_target_results.tex').write_text('\n'.join(lines)+'\n')
# Opening chart uses the nine-artifact CCC audit and descending overall order.
import runpy
runpy.run_path(str(ROOT/'scripts/plot_q_leaderboard.py'),run_name='__main__')
# Scatter rendering keeps OLS trends separate from assessed CCC.
runpy.run_path(str(ROOT/'scripts/plot_reference_scatter.py'),run_name='__main__')
print('Rendered tables, overview, and scatter with descriptive trends.')

# Normalize whitespace in generated vector source.
for name in ("researcher-domain-leaderboard.svg", "figure3_family_scatter.svg"):
    p = ROOT / "figures" / name
    p.write_text("\n".join(line.rstrip() for line in p.read_text().splitlines()) + "\n")


==> scripts/render_pa_s.py <==
"""Render tables and scientific figures from compute_pa_s.py's single audit."""
from pathlib import Path
import json,sys
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
ROOT=Path(__file__).resolve().parents[1]
D=json.loads(Path(sys.argv[1]).read_text());SUM=D['summary'];DOM=('coding','co-work','reasoning');ORDER=['Astra','Sol','Fable','GLM5.3','K3','DS Pro'];LABEL=D['labels']
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'pdf.fonttype':42,'svg.fonttype':'none','axes.labelcolor':'#334155','text.color':'#243247','xtick.color':'#64748b','ytick.color':'#64748b'})
def save(fig,name):
 for ext in ('pdf','svg','png'):fig.savefig(ROOT/'figures'/f'{name}.{ext}',dpi=230,bbox_inches='tight',facecolor='white')
 plt.close(fig)
def name(m):return LABEL[m]+(r'$^{\dagger}$' if m=='Fable' else '')
header=[r'\begin{table*}[t]',r'\centering',r'\caption{\textcolor{tableink}{\textbf{ERB leaderboard.}} PA (\%) and through-origin calibration $S$; both higher is better (Section~\ref{sec:quality}). Each block reports domain results and a target-equal aggregate. $\dagger$ Fable 5.1 uses collaborator-reported domain scores rounded to 0.01 percentage point; its statistics are provisional. Coverage and reference provenance are given in Appendix~\ref{app:partial-coverage}. $\ddagger$ Fable 5 exhausted its reported assessment budget; the post-hoc 100-imputed row retains 20 reported domain scores and fills 19 unavailable candidate-domain reports with 100\%. These are imputed values, not completed measurements. The rule and sensitivity are detailed in Appendix~\ref{app:fable5-budget}. $*$ Grok uses mixed candidate harnesses and changed development access (Appendix~\ref{app:grok-assessment}). Both supplemental rows are excluded from best-result highlighting and controlled ranking claims.}',r'\label{tab:main-results}',r'\scriptsize',r'\setlength{\tabcolsep}{2pt}',r'\renewcommand{\arraystretch}{1.1}',r'\resizebox{\textwidth}{!}{%',r'\begin{tabular}{llrrrr|rrrr|rrrr}',r'\toprule',r' & & \multicolumn{4}{c|}{\textbf{Development (6 targets)}} & \multicolumn{4}{c|}{\textbf{Sealed / assessment (8 targets)}} & \multicolumn{4}{c}{\textbf{Overall (14 targets)}} \\',r'\cmidrule(lr){3-6}\cmidrule(lr){7-10}\cmidrule(lr){11-14}',r'Researcher & Metric & Coding & Co-work & Reasoning & Avg. & Coding & Co-work & Reasoning & Avg. & Coding & Co-work & Reasoning & Avg. \\',r'\midrule']
lines=header[:]
for m in ORDER:
 for k,tag in [('pa',r'PA$\uparrow$'),('S',r'$S\uparrow$')]:
  vals=[]
  for split in ('development','sealed','overall'):
   for d in (*DOM,'avg'):
    v=SUM[m][split][d][k];txt=f'{100*v:.2f}' if k=='pa' else f'{v:.4f}'
    best=max(SUM[z][split][d][k] for z in ORDER)
    if abs(v-best)<1e-12:txt=r'\textbf{'+txt+'}'
    vals.append(txt)
  lines.append(' & '.join([name(m) if k=='pa' else '',tag]+vals)+r' \\')
 lines.append(r'\addlinespace[2pt]')
grok=json.loads((ROOT/'assets/grok47-assessment.json').read_text())['metrics']['observed_domain_metrics']['summary']
for key,tag in [('pa',r'PA$\uparrow$'),('S',r'$S\uparrow$')]:
 vals=[]
 for split in ('development','sealed','overall'):
  for domain in (*DOM,'avg'):
   value=grok[split][domain][key]
   vals.append(f'{100*value:.2f}' if key=='pa' else f'{value:.4f}')
 lines.append(' & '.join([r'Grok 4.7$^{*}$' if key=='pa' else '',tag]+vals)+r' \\')
lines.append(r'\addlinespace[2pt]')
partial=json.loads((ROOT/'assets/fable5-imputed-pa-s.json').read_text())['summary']
for key,tag in [('pa',r'PA$\uparrow$'),('S',r'$S\uparrow$')]:
 vals=[]
 for split in ('development','sealed','overall'):
  for domain in (*DOM,'avg'):
   value=partial[split][domain][key]
   vals.append(f'{100*value:.2f}' if key=='pa' else f'{value:.4f}')
 lines.append(' & '.join([r'Fable 5$^{\ddagger}$ (100-imputed)' if key=='pa' else '',tag]+vals)+r' \\')
lines += [r'\bottomrule',r'\end{tabular}}',r'\end{table*}']
(ROOT/'figures/table_main_results.tex').write_text('\n'.join(lines)+'\n')
TNAME={'deep-swe':'DeepSWE','scicode':'SciCode','swe-bench-multilingual':'SWE-bench Multilingual','terminal-bench-2-1':'Terminal-Bench 2.1','programbench-vals-strict':'ProgramBench (Vals)','swe-vals':'SWE-bench (Vals)','advanced-if':'AdvancedIF','gdpval':'GDPval','browsecomp':'BrowseComp','harvey-aa-criterion':'Harvey LAB-AA','aa-briefcase-elo':'AA-Briefcase','hle':'HLE','aa-lcr':'AA-LCR','critpt-aa':'CritPt'}
lines=[r'\begin{table*}[t]\centering\scriptsize',r'\setlength{\tabcolsep}{3pt}',r'\begin{tabular}{lllrrrrrrr}\toprule',r'Target & Group & $n$ & Metric & Astra & Sol & Fable$^\dagger$ & GLM & K3 & DS Pro \\ \midrule']
for dom in DOM:
 for t,scale in D['scales'].items():
  if scale['domain']!=dom:continue
  for k,tag in [('pa',r'PA$\uparrow$'),('S',r'$S\uparrow$')]:
   vals=[(f"{D['details'][m][t][k]*100:.2f}" if k=='pa' else f"{D['details'][m][t][k]:.4f}") for m in ORDER]
   group='Dev' if scale['split']=='development' else ('Assessment*' if scale['source_visibility'].startswith('posthoc') else 'Sealed')
   lines.append(' & '.join([TNAME[t] if k=='pa' else '',group if k=='pa' else '',str(scale['n']) if k=='pa' else '',tag]+vals)+r' \\')
 lines.append(r'\addlinespace[3pt]')
lines += [r'\bottomrule\end{tabular}',r'\caption{Per-target PA (\%) and $S$ under Section~\ref{sec:quality}. Asterisks identify reference panels added after research; they are included in the assessment group but do not establish prospectively sealed generalization. Fable precision follows Table~\ref{tab:main-results}.}',r'\label{tab:matched-targets}\label{tab:pairwise-targets}',r'\end{table*}']
(ROOT/'figures/table_target_results.tex').write_text('\n'.join(lines)+'\n')
# Plot overview from the same summary, keeping domain colors consistent.
colors=['#337C83','#C88D3D','#8170B4']
fig,axes=plt.subplots(1,2,figsize=(10.5,4.1),sharey=True)
y=np.arange(len(ORDER))
for ax,k,title in zip(axes,('pa','S'),('Pairwise agreement (%) ↑','Calibration S ↑')):
 for j,(dom,col) in enumerate(zip(DOM,colors)):
  vals=[SUM[m]['overall'][dom][k]*(100 if k=='pa' else 1) for m in ORDER]
  ax.barh(y+(j-1)*.22,vals,height=.18,color=col,label=dom.capitalize(),zorder=3)
 ax.set_xlim(0,100 if k=='pa' else 1);ax.set_xlabel(title,labelpad=9);ax.set_axisbelow(True);ax.grid(axis='x',color='#e8ebef',lw=.7)
 ax.spines[['top','right','left']].set_visible(False);ax.spines['bottom'].set_color('#cfd6df');ax.tick_params(length=0)
axes[0].set_yticks(y,[LABEL[m]+(' †' if m=='Fable' else '') for m in ORDER]);axes[0].invert_yaxis()
fig.legend(*axes[0].get_legend_handles_labels(),ncol=3,loc='upper center',frameon=False,bbox_to_anchor=(.57,1.02))
fig.subplots_adjust(left=.17,right=.99,bottom=.16,top=.9,wspace=.12);save(fig,'researcher-domain-leaderboard')
# Scientific scatter rebuilt from data. All scores keep the same fixed scales as tables.
col={'Astra':'#C06A46','K3':'#35788F','Fable':'#8473AF'};mark={'Astra':'o','K3':'^','Fable':'s'}
plots=[('scicode','Coding · development'),('gdpval','Co-work · development'),('hle','Reasoning · development'),('terminal-bench-2-1','Coding · sealed'),('browsecomp','Co-work · sealed'),('aa-lcr','Reasoning · sealed')]
fig=plt.figure(figsize=(12,9.2));grid=fig.add_gridspec(2,3,left=.065,right=.985,top=.9,bottom=.07,wspace=.21,hspace=.32)
for idx,(target,title) in enumerate(plots):
 sub=grid[idx//3,idx%3].subgridspec(2,1,height_ratios=[1,.28],hspace=.4);ax=fig.add_subplot(sub[0]);statsax=fig.add_subplot(sub[1]);statsax.axis('off')
 rows=[D['details'][m][target] for m in ('Astra','K3','Fable')];ref=np.array(rows[0]['y']);lo=0.;hi=1.
 ax.set_xlim(-.025,1.04);ax.set_ylim(-.025,1.04);ax.set_yticks([0,.25,.5,.75,1]);ax.grid(color='#ebedf0',lw=.7);ax.set_axisbelow(True)
 ax.plot([lo,hi],[lo,hi],color='#b3bac5',ls=(0,(4,4)),lw=1,zorder=1)
 for m,r in zip(('Astra','K3','Fable'),rows):
  x=np.array(r['x']);y=np.array(r['y']);xx=np.linspace(0,1,100)
  ax.plot(xx,r['b']*xx,color=col[m],lw=1.6,alpha=.85,zorder=2)
  ax.scatter(x,y,s=38,c=col[m],marker=mark[m],edgecolors='white',linewidths=.6,alpha=.87,zorder=3)
 ax.spines[['top','right']].set_visible(False)
 for side in ('left','bottom'):ax.spines[side].set_color('#d3d9e1')
 ax.tick_params(length=0,labelsize=8.5);ax.set_title(title+'\n'+TNAME[target],loc='left',fontsize=11,pad=10,linespacing=1.5)
 if idx%3==0:ax.set_ylabel('Target score (fixed scale)',fontsize=10)
 ax.set_xlabel('Measured domain score',fontsize=9,labelpad=5)
 # Stats are outside the data area, so no labels cover candidate points.
 statsax.text(0,1,'n = '+str(len(ref)),fontsize=8,color='#6b7280',va='top')
 for xpos,label in ((.42,'b'),(.66,'S'),(.91,'PA')):statsax.text(xpos,1,label,ha='right',va='top',fontsize=8,color='#6b7280')
 for j,(m,r) in enumerate(zip(('Astra','K3','Fable'),rows)):
  yp=.72-j*.28;statsax.text(0,yp,m+(' †' if m=='Fable' else ''),color=col[m],fontsize=8.5,va='top')
  for xp,txt in ((.42,f"{r['b']:.2f}"),(.66,f"{r['S']:.3f}"),(.91,f"{100*r['pa']:.1f}%")):statsax.text(xp,yp,txt,ha='right',va='top',fontsize=8.5,color=col[m])
handles=[Line2D([0],[0],color=col[m],marker=mark[m],lw=1.5,label=LABEL[m]+(' †' if m=='Fable' else '')) for m in ('Astra','K3','Fable')]+[Line2D([0],[0],color='#b3bac5',ls='--',lw=1,label='Equal-score reference')]
fig.legend(handles=handles,loc='upper center',bbox_to_anchor=(.52,.985),ncol=4,frameon=False,fontsize=10)
save(fig,'figure3_family_scatter')
print('Rendered main/target tables, overview, and six-panel scatter from one audit.')

# Normalize whitespace in generated vector source.
for name in ("researcher-domain-leaderboard.svg", "figure3_family_scatter.svg"):
    p = ROOT / "figures" / name
    p.write_text("\n".join(line.rstrip() for line in p.read_text().splitlines()) + "\n")


==> scripts/render_paper_charts.py <==
"""Render the current paper charts from frozen aggregate inputs, without model calls."""
import json
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Patch
from paper_style import ROOT, INK, MUTED, PALE, MODEL, MARKER, apply, finish, save
apply()
def read(name):return json.loads((ROOT/'assets'/name).read_text())
LABEL={'Astra':'Astra','GLM5.3':'GLM-5.3','K3':'Kimi K3','Fable':'Fable 5.1','Grok':'Grok','Opus5':'Opus','Sol':'Sol','DS Pro':'DS Pro'}

def cost():
    rows=[r for r in read('cost-story-audit.json')['rows'] if not r['imputed_score']]
    keys={'GPT-6 Astra':'Astra','GPT-5.6 Sol':'Sol','GLM-5.3':'GLM5.3','DeepSeek V4 Pro':'DS Pro','Kimi K3':'K3','Grok 4.7':'Grok','Fable 5.1':'Fable','Opus 5':'Opus5'}
    by_model={keys.get(r['researcher'],r['researcher']):r for r in rows}
    names={value:key for key,value in keys.items()}
    order=['Astra','Grok','Fable','Opus5','K3','Sol','GLM5.3','DS Pro']
    fig,axes=plt.subplots(1,2,figsize=(5.5,2.40),sharey=True)
    for j,(ax,field,title) in enumerate(zip(axes,['build_usd_known','deployment_usd_known'],['(a) Building the evaluation','(b) Running the frozen evaluation'])):
        for n in order:
            r=by_model[n];xx=r[field];yy=r['ccc_x100'];external=r['external_cost_report']
            ax.scatter(xx,yy,s=42,marker=MARKER[n],facecolors='white' if external else MODEL[n],edgecolors=MODEL[n],lw=1.2,zorder=6 if external else 5)
        ax.set_title(title,loc='left',fontsize=7.3,pad=8)
        ax.set(xlim=(0,95 if j==0 else 138),ylim=(7,28),xticks=[0,25,50,75] if j==0 else [0,40,80,120],yticks=[10,15,20,25])
        ax.set_xlabel('Recorded cost (USD)',fontsize=7,labelpad=4);finish(ax,'both');ax.tick_params(labelsize=6.8)
    axes[0].set_ylabel('Overall Score',fontsize=7,labelpad=4)
    # Matplotlib fills legend columns first; interleave to preserve row-major reading order.
    legend_order=[n for pair in zip(order[:4],order[4:]) for n in pair]
    handles=[Line2D([],[],ls='none',marker=MARKER[n],markersize=5.5,
        markerfacecolor='white' if by_model[n]['external_cost_report'] else MODEL[n],
        markeredgecolor=MODEL[n],markeredgewidth=1.2,label=names[n]) for n in legend_order]
    fig.legend(handles=handles,loc='upper center',bbox_to_anchor=(.535,1.00),ncol=4,
        fontsize=6.7,columnspacing=1.2,handletextpad=.45,labelspacing=.8)
    fig.subplots_adjust(left=.085,right=.995,bottom=.18,top=.67,wspace=.20)
    save(fig,'cost-quality-story')

def scatter():
    data=read('reference-scatter-input.json')['panels'];audit=read('ccc-audit.json')['details'];pa=read('pa-mse-audit.json')['main']
    targets=['scicode','gdpval','hle','terminal-bench-2-1','browsecomp','aa-lcr']
    titles=['SciCode','GDPval','HLE','Terminal-Bench 2.1','BrowseComp','AA-LCR']
    domains=['Coding','Co-work','Reasoning'];models=['Astra','K3','Fable']
    fig,axes=plt.subplots(2,3,figsize=(5.5,3.15))
    verified=0
    for i,(target,title) in enumerate(zip(targets,titles)):
        ax=axes[i//3,i%3]
        ax.plot([0,1],[0,1],color='#A4ADB3',ls=(0,(3,3)),lw=.8)
        for n in models:
            vals=data[target][n];x=np.array(vals['x']);y=np.array(vals['y'])
            ccc=2*np.mean((x-x.mean())*(y-y.mean()))/(x.var()+y.var()+(x.mean()-y.mean())**2)
            assert abs(ccc-audit[n][target]['ccc'])<1e-12
            pairs=[(j,k) for j in range(len(x)) for k in range(j+1,len(x)) if y[j]!=y[k]]
            p=np.mean([.5 if x[j]==x[k] else float((x[j]-x[k])*(y[j]-y[k])>0) for j,k in pairs])
            assert abs(p-pa[n]['details'][target]['pa'])<1e-12
            slope,intercept=np.linalg.lstsq(np.c_[x,np.ones_like(x)],y,rcond=None)[0];xx=np.array([x.min(),x.max()])
            ax.plot(xx,slope*xx+intercept,color=MODEL[n],lw=.95,zorder=5)
            ax.scatter(x,y,s=18,color=MODEL[n],marker=MARKER[n],edgecolor='white',lw=.35,zorder=4);verified+=1
        ax.set(xlim=(-.03,1.04),ylim=(-.03,1.04),xticks=[0,.5,1],yticks=[0,.5,1]);finish(ax,'both')
        ax.set_title(f'({chr(97+i)}) {title}',loc='left',fontsize=7.1,pad=4)
        ax.text(.99,.04,f'n={len(x)}',transform=ax.transAxes,ha='right',fontsize=6.5,color=MUTED)
        ax.tick_params(labelsize=6.8,pad=2)
        if i>=3:ax.set_xlabel('Measured score',fontsize=7,labelpad=3)
        if i%3==0:ax.set_ylabel('Reference',fontsize=7,labelpad=3)
    handles=[Line2D([],[],color=MODEL[n],marker=MARKER[n],label=LABEL[n],lw=1,ms=4) for n in models]
    handles.append(Line2D([],[],color='#A4ADB3',ls='--',label='Exact agreement'))
    fig.legend(handles=handles,loc='upper center',bbox_to_anchor=(.55,1.00),ncol=4,columnspacing=1.1,fontsize=6)
    fig.subplots_adjust(left=.12,right=.99,bottom=.12,top=.80,wspace=.26,hspace=.60)
    for col,domain in enumerate(domains):
        box=axes[0,col].get_position()
        fig.text((box.x0+box.x1)/2,.905,domain,ha='center',va='center',fontsize=8,fontweight='semibold',color=INK)
    for row,label in enumerate(['Development','Sealed']):
        box=axes[row,0].get_position()
        fig.text(.018,(box.y0+box.y1)/2,label,ha='center',va='center',rotation=90,fontsize=7,fontweight='semibold',color=INK)
    save(fig,'figure3_family_scatter');print('Scatter: verified',verified,'model-target panels')

def concentration():
    d=read('design-concentration.json');fig,axes=plt.subplots(1,3,figsize=(5.5,1.42),sharey=True)
    for i,(ax,dom) in enumerate(zip(axes,['coding','co-work','reasoning'])):
        ax.plot([0,100],[0,100],color='#A4ADB3',ls=':',lw=.8)
        for label,key,style in [('Grok','Grok','-'),('Fable 5.1','Fable','--')]:
            w=np.sort(np.array(d['weights'][label][dom]))[::-1];x=np.arange(len(w)+1)/len(w)*100;y=np.r_[0,np.cumsum(w)]*100
            ax.plot(x,y,color=MODEL[key],ls=style,label=label,lw=1.4)
        ax.set(xlim=(0,100),ylim=(0,103),xticks=[0,50,100],yticks=[0,25,50,75,100],xlabel='Questions (%)')
        ax.set_title(f'({chr(97+i)}) {dom.title()}',loc='left',fontsize=7.1,pad=4);finish(ax,'both');ax.tick_params(labelsize=6.8,pad=2);ax.xaxis.label.set_size(6);ax.xaxis.labelpad=1
        if dom=='co-work':
            ax.scatter([30],[93.87],s=15,c=MODEL['Grok']);ax.annotate('6/20 tasks\n93.87%',(30,93.87),xytext=(47,12),fontsize=6.5,color=MODEL['Grok'],arrowprops=dict(arrowstyle='-',color=MODEL['Grok'],lw=.6))
    axes[0].set_ylabel('Weight (%)',fontsize=7,labelpad=3);h,l=axes[0].get_legend_handles_labels();fig.legend(h,l,loc='upper center',bbox_to_anchor=(.53,1.005),ncol=2,fontsize=6)
    fig.subplots_adjust(left=.075,right=.985,bottom=.25,top=.72,wspace=.27);save(fig,'design-concentration')

def subsets():
    data=read('ccc-frozen-component-subsets.json')['subsets'];names=['Astra','GLM5.3','K3']
    for domains,name in [(['coding','co-work','reasoning'],'question-count-domains'),(['overall'],'question-count-curves')]:
        overall=len(domains)==1
        fig,axes=plt.subplots(1 if overall else 2,2 if overall else 3,figsize=(5.5,2.75 if overall else 4.05),squeeze=False)
        for c,dom in enumerate(domains):
            for r,metric in enumerate(['CCC','PA']):
                ax=axes[0,r] if overall else axes[r,c]
                for n in names:
                    vals=data[n][dom][metric];mean=[100*v['mean'] for v in vals];lo=[100*v['low'] for v in vals];hi=[100*v['high'] for v in vals]
                    ax.fill_between(range(5),lo,hi,color=MODEL[n],alpha=.19,lw=0)
                    ax.plot(range(5),mean,color=MODEL[n],marker=MARKER[n],lw=1.1,ms=3.6,label=LABEL[n])
                ax.set_xticks(range(5),['10','30','60','90','Full']);finish(ax,'y')
                ax.set_title(f'{dom.title()} · {"Score" if metric=="CCC" else "PA"}',loc='left',fontsize=8.5)
                if overall or c==0:ax.set_ylabel('Score' if metric=='CCC' else 'PA (%)')
                if overall or r==1:ax.set_xlabel('Questions')
        h,l=axes[0,0].get_legend_handles_labels();fig.legend(h,l,loc='upper center',ncol=3)
        fig.subplots_adjust(left=.08,right=.985,bottom=.2 if overall else .12,top=.78 if overall else .87,wspace=.28,hspace=.60)
        save(fig,name)

def components():
    rows=read('ccc-frozen-component-subsets.json')['components'];y=np.arange(len(rows))[::-1]
    fig,axes=plt.subplots(1,2,figsize=(5.5,7.9),sharey=True)
    aliases={'gdp_data':'spreadsheets','codebase_tracing':'repository tracing','hard_implementation':'hard coding','arxiv_math':'ArXiv math','hle_choice':'HLE choice','hle_exact':'HLE exact'}
    labels=[f"{LABEL[r['researcher']]} · {aliases.get(r['group'],r['group'].replace('_',' '))} ({r['n']})" for r in rows]
    for ax,metric in zip(axes,['ccc','pa']):
        ax.axvline(0,color='#8999AA',lw=.7,ls='--')
        for pos,row in zip(y,rows):
            info=row[metric]['domain'];rnd=info['random_penalty']
            if pos%2==0:ax.axhspan(pos-.48,pos+.48,color=PALE,zorder=0)
            ax.hlines(pos,100*rnd['low'],100*rnd['high'],color='#BEC9D4',lw=2.5)
            ax.plot(100*rnd['mean'],pos,marker='|',ms=4,color=MUTED)
            ax.scatter(100*info['penalty'],pos,c=MODEL[row['researcher']],marker=MARKER[row['researcher']],s=16,zorder=4)
        ax.set_title('Score effect' if metric=='ccc' else 'PA effect',loc='left');ax.set_xlabel('Full − without component');finish(ax)
        ax.spines[['left','bottom']].set_visible(False)
    axes[0].set_yticks(y,labels,fontsize=7.3);axes[0].set_ylim(-.8,len(rows)-.2)
    fig.subplots_adjust(left=.365,right=.985,top=.95,bottom=.075,wspace=.16);save(fig,'research-components-all')

def missingness():
    data=read('termination-diagnostics.json')
    select=[('Astra','gdp_data'),('Astra','arxiv_math'),('GLM5.3','arxiv_math'),('K3','arxiv_math')]
    rows=[next(v for v in data if (v['researcher'],v['group'])==key) for key in select]
    fig,ax=plt.subplots(figsize=(6.75,2.65));y=np.arange(len(rows))[::-1]
    for pos,row in zip(y,rows):
        at=row['missing_at_length']/row['n_responses']*100;other=(row['all_missing']-row['missing_at_length'])/row['n_responses']*100
        color=MODEL[row['researcher']];ax.barh(pos,at,color=color,height=.5)
        ax.barh(pos,other,left=at,color='white',edgecolor=color,hatch='////',height=.5,lw=.6)
        ax.text(at+other+1.5,pos,f"{row['all_missing']}/{row['n_responses']}",va='center',fontsize=7,color=INK)
    aliases={'gdp_data':'Spreadsheet tasks','arxiv_math':'ArXiv math','hle_choice':'HLE multiple choice'}
    ax.set_yticks(y,[f"{LABEL[r['researcher']]} · {aliases[r['group']]}" for r in rows],fontsize=7.5)
    ax.set(xlim=(0,100),xticks=[0,25,50,75,100],xlabel='Responses without a final answer (%)');finish(ax);ax.spines[['left','bottom']].set_visible(False)
    fig.legend(handles=[Patch(facecolor=MUTED,label='At output cap'),Patch(facecolor='white',edgecolor=MUTED,hatch='////',label='Other termination')],ncol=2,loc='upper center')
    fig.subplots_adjust(left=.30,right=.98,top=.83,bottom=.21);save(fig,'research-missingness')

if __name__=='__main__':
    for fn in [cost,scatter,concentration,subsets,components,missingness]:fn();print('Rendered',fn.__name__)


==> scripts/render_research_diagrams.py <==
"""Editable diagrams.net sources and matching vector figures for ERB."""
from pathlib import Path
import xml.etree.ElementTree as ET
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Circle
from paper_style import ROOT, INK, MUTED, DOMAIN, apply, save
apply()

class Scene:
    def __init__(self, name, width, height, inches=5.3, y_scale=1.):
        self.ys=y_scale; height=height*y_scale
        self.name=name;self.W=width;self.H=height;self.seq=0
        self.scale=inches*72/width
        self.fig=plt.figure(figsize=(inches,inches*height/width))
        self.ax=self.fig.add_axes([0,0,1,1]);self.ax.set(xlim=(0,width),ylim=(height,0));self.ax.axis('off')
        self.doc=ET.Element('mxfile',host='app.diagrams.net',type='device')
        d=ET.SubElement(self.doc,'diagram',name=name,id=name)
        m=ET.SubElement(d,'mxGraphModel',page='1',pageWidth=str(width),pageHeight=str(height),grid='0',background='#FFFFFF')
        self.root=ET.SubElement(m,'root');ET.SubElement(self.root,'mxCell',id='0');ET.SubElement(self.root,'mxCell',id='1',parent='0')
    def cell(self,value,x,y,w,h,style):
        y=y*self.ys;h=h*self.ys
        self.seq+=1;c=ET.SubElement(self.root,'mxCell',id=f'v{self.seq}',value=value,style=style,vertex='1',parent='1')
        ET.SubElement(c,'mxGeometry',x=str(x),y=str(y),width=str(w),height=str(h),**{'as':'geometry'})
    def rect(self,x,y,w,h,fill='white',stroke='#CDD7DC',radius=6):
        self.ax.add_patch(FancyBboxPatch((x,y*self.ys),w,h*self.ys,boxstyle=f'round,pad=0,rounding_size={radius}',facecolor=fill,edgecolor=stroke,linewidth=.65))
        self.cell('',x,y,w,h,f'rounded=1;absoluteArcSize=1;arcSize={radius};fillColor={fill};strokeColor={stroke};strokeWidth=1.5;')
    def text(self,s,x,y,w,size=22,color=INK,bold=False,align='left',h=None):
        h=h or size*1.4*len(s.splitlines())
        self.ax.text(x if align=='left' else x+w/2,y*self.ys,s,fontsize=size*self.scale,color=color,fontweight='semibold' if bold else 'normal',ha=align,va='top',linespacing=1.35,parse_math=False)
        self.cell(s,x,y,w,h,f'text;html=0;whiteSpace=wrap;fillColor=none;strokeColor=none;fontFamily=DejaVu Sans;fontSize={size};fontColor={color};fontStyle={1 if bold else 0};align={align};verticalAlign=top;spacing=0;')
    def line(self,points,color='#9CAFB9',arrow=False,dash=False):
        points=[(x,y*self.ys) for x,y in points]
        for a,b in zip(points[:-1],points[1:]):self.ax.plot([a[0],b[0]],[a[1],b[1]],color=color,lw=.8,ls=(0,(3,3)) if dash else '-',zorder=1)
        if arrow:self.ax.add_patch(FancyArrowPatch(points[-2],points[-1],arrowstyle='-|>',mutation_scale=6,color=color,lw=.8))
        self.seq+=1;c=ET.SubElement(self.root,'mxCell',id=f'e{self.seq}',parent='1',edge='1',style=f'edgeStyle=none;strokeColor={color};strokeWidth=2;endArrow={"block" if arrow else "none"};dashed={int(dash)};')
        g=ET.SubElement(c,'mxGeometry',relative='1',**{'as':'geometry'})
        for key,xy in [('sourcePoint',points[0]),('targetPoint',points[-1])]:ET.SubElement(g,'mxPoint',x=str(xy[0]),y=str(xy[1]),**{'as':key})
        if len(points)>2:
            a=ET.SubElement(g,'Array',**{'as':'points'})
            for x,y in points[1:-1]:ET.SubElement(a,'mxPoint',x=str(x),y=str(y))
    def export(self,drawio_name):
        ET.ElementTree(self.doc).write(ROOT/'figures'/drawio_name,encoding='utf-8',xml_declaration=True)
        save(self.fig,self.name)

# Examples checked against saved Astra events 129/130, 204/205 and 247.
TERRA='#C46B4E';BLUE='#486B80';GREEN='#478475';LIGHT='#F5F8F9';BORDER='#CBD6DC'
s=Scene('astra-iteration',1100,485,inches=5.5)
versions=[('PILOT','32 tasks'),('GROUPED v1','24 tested'),('GROUPED v2','28 tested'),('BREADTH','24 tested'),('FROZEN','112 tasks')]
for i,(title,num) in enumerate(versions):
 x=12+i*221;s.rect(x,4,204,57,'#FFFFFF',BORDER,3)
 s.text(title,x+9,12,186,19,INK,True);s.text(num,x+9,36,186,18,MUTED)
 if i<4:s.line([(x+205,33),(x+219,33)],TERRA,True)
for x,title,col in [(12,'(a) Find a coverage gap',BLUE),(379,'(b) Inspect pilot feedback',TERRA),(746,'(c) Check the task contract',GREEN)]:
 s.rect(x,83,342,316,'#FFFFFF',BORDER,5)
 s.line([(x+12,121),(x+330,121)],col)
 s.text(title,x+12,96,319,20,col,True)
# Inspect the original source activity, then construct executable miniature repositories.
s.text('Current bank: implementation',24,135,318,18,INK)
s.text('Source: repository investigation',24,162,318,18,INK)
s.line([(182,190),(182,208)],BLUE,True)
s.text('Add 8 repository traces',24,215,318,19,BLUE,True,'center')
for x,name in [(25,'selector.py'),(190,'store.py')]:
 s.rect(x,250,151,38,LIGHT,BORDER,3);s.text(name,x+3,259,145,18,INK,False,'center')
s.line([(101,289),(101,306),(265,306),(265,289)],BLUE)
s.line([(182,306),(182,321)],BLUE,True)
s.rect(25,327,316,38,LIGHT,BORDER,3);s.text('trace_driver.py  →  gold JSON',30,337,305,19,INK,False,'center')
s.text('Cache identity · invalidation · calls',24,376,318,17,MUTED,False,'center')
# The first completed memo test scored 11/12 because a required statistic was implicit.
s.text('Performance memo: 11/12',391,136,318,18,INK,True)
s.rect(391,168,318,58,LIGHT,BORDER,3)
s.text('Response: 3/13 jobs on time',401,177,298,18,INK)
s.text('Rubric: mean time = 86.38 h',401,201,298,18,INK)
s.text('The brief never asks for the mean.',391,241,318,17,MUTED)
s.line([(549,271),(549,290)],TERRA,True)
s.text('Revise the question',391,298,318,20,TERRA,True,'center')
s.rect(391,332,318,48,'#FBF5F2','#E4CBBF',3)
s.text('“Report ... mean close_hours ...”',401,347,298,18,INK,False,'center')
# A later task-validity check broadens unsupported rubric constraints before freezing.
s.text('Cloud-migration memo',758,136,318,18,INK,True)
s.rect(758,172,318,56,LIGHT,BORDER,3)
s.text('Original rubric',769,180,296,16,MUTED)
s.text('One prescribed architecture',769,202,296,17,INK)
s.line([(917,232),(917,259)],GREEN,True)
s.rect(758,264,318,58,'#F4F8F6','#C9DBD4',3)
s.text('Revised rubric',769,272,296,16,GREEN)
s.text('Accept valid alternatives',769,294,296,17,INK)
s.text('Preserve the stated TLS, DDoS,',758,345,318,18,INK,False,'center')
s.text('and static-delivery requirements',758,371,318,18,INK,False,'center')
# Keep development coverage distinct from the later independent component analysis.
s.rect(12,422,1076,59,LIGHT,BORDER,4)
s.text('FROZEN  ·  112 QUESTIONS',24,435,300,20,INK,True)
s.text('40 coding / 32 co-work / 40 reasoning',24,460,361,17,MUTED)
s.text('78/112 tested at final settings',426,434,380,18,INK)
s.rect(426,462,331,7,'#E0E7EB','#E0E7EB',1);s.rect(426,462,331*78/112,7,BLUE,BLUE,1)
s.line([(817,451),(849,451)],TERRA,True)
s.text('Assess independently',867,435,214,18,INK,True)
s.text('Fixed tasks + scoring',867,461,214,17,MUTED)
s.export('astra-iteration.drawio')
print('Rendered source-to-task construction, pilot-to-question repair, and rubric validity audit.')


==> scripts/render_target_results_top6.py <==
"""Render the compact target-level Score/PA table from frozen audits."""

from pathlib import Path
import json


ROOT = Path(__file__).resolve().parents[1]
ccc = json.loads((ROOT / "assets/ccc-audit.json").read_text())["details"]
pa = json.loads((ROOT / "assets/pa-mse-audit.json").read_text())["main"]

researchers = [
    ("Astra", "Astra"),
    ("Grok", "Grok"),
    ("Fable", "Fable 5.1"),
    ("Opus5", "Opus 5"),
    ("K3", "K3"),
    ("Sol", "Sol"),
]
domains = [
    [("deep-swe", "DeepSWE"), ("scicode", "SciCode"),
     ("swe-bench-multilingual", "SWE-bench Multilingual"),
     ("terminal-bench-2-1", "Terminal-Bench 2.1"),
     ("programbench-vals-strict", "ProgramBench (Vals)"),
     ("swe-vals", "SWE-bench (Vals)")],
    [("advanced-if", "AdvancedIF"), ("gdpval", "GDPval"),
     ("browsecomp", "BrowseComp"),
     ("harvey-aa-criterion", "Harvey LAB-AA"),
     ("aa-briefcase-elo", "AA-Briefcase")],
    [("hle", "HLE"), ("aa-lcr", "AA-LCR"), ("critpt-aa", "CritPt")],
]

lines = [
    r"\begin{table*}[t]\centering\scriptsize",
    r"\setlength{\tabcolsep}{3pt}",
    r"\begin{tabular}{llllrrrrrr}\toprule",
    "Target & Group & $n$ & Metric & "
    + " & ".join(label for _, label in researchers) + r" \\ \midrule",
]
for domain_targets in domains:
    for key, label in domain_targets:
        ref = ccc["Astra"][key]
        split = "Dev" if ref["split"] == "development" else "Sealed"
        n = ref["n"]
        for metric in ("PA", "Score"):
            cells = []
            for name, _ in researchers:
                assert ccc[name][key]["n"] == n
                assert pa[name]["details"][key]["n"] == n
                value = (100 * pa[name]["details"][key]["pa"]
                         if metric == "PA"
                         else 100 * ccc[name][key]["ccc"])
                cells.append(f"{value:.2f}")
            prefix = [label, split, str(n)] if metric == "PA" else ["", "", ""]
            lines.append(" & ".join(prefix + [rf"{metric}$\uparrow$"] + cells) + r" \\")
    lines.append(r"\addlinespace[3pt]")
lines += [
    r"\bottomrule\end{tabular}",
    r"\caption{Per-target PA (\%) and Score for the four highest overall-Score artifacts, "
    r"plus K3 and Sol. Scores use the frozen metrics and target panels in Section~\ref{sec:quality}; "
    r"$n$ is the number of reference-bearing candidates.}",
    r"\label{tab:matched-targets}\label{tab:pairwise-targets}",
    r"\end{table*}",
]
output = ROOT / "figures/table_target_results.tex"
output.write_text("\n".join(lines) + "\n")
print(f"Rendered {output} from frozen Score and PA audits.")


==> scripts/restore_warm_pipeline.py <==
"""Recolor the original vector layout without rebuilding its geometry or text.

The companion .drawio and .svg preserve the editable source. A pristine vector
export is retained as the layout template; replacements affect RGB operators only.
"""
from pathlib import Path
import re,json
import pymupdf
ROOT=Path(__file__).resolve().parents[1]
colors=json.loads((ROOT/'assets/pipeline-palette.json').read_text())
rgb=lambda h:tuple(int(h[i:i+2],16)/255 for i in (1,3,5))
palette=[(rgb(a),rgb(b)) for a,b in colors.items()]
doc=pymupdf.open(ROOT/'assets/pipeline-layout-base.pdf')
count=0
pat=rb'([.\d]+) ([.\d]+) ([.\d]+) (rg|RG)\b'
def repl(m):
 global count
 value=tuple(float(m[i]) for i in (1,2,3))
 for old,new in palette:
  if max(abs(a-b) for a,b in zip(value,old))<.00012:
   count+=1
   return (' '.join(f'{a:.5f}' for a in new)+' '+m[4].decode()).encode()
 return m[0]
for xref in range(1,doc.xref_length()):
 if doc.xref_is_stream(xref):
  s=doc.xref_stream(xref);t=re.sub(pat,repl,s)
  if s!=t:doc.update_stream(xref,t)
doc.save(ROOT/'figures/evaluation-pipeline-drawio.pdf',garbage=3,deflate=True)
print('Recolored',count,'vector color operators; geometry and text unchanged.')

